Amplitude analysis of $B^{0}_{s} \rightarrow K^{0}_{\textrm{S}} K^{\pm}\pi^{\mp}$ decays

The first untagged decay-time-integrated amplitude analysis of $B^{0}_{s} \rightarrow K^{0}_{\textrm{S}} K^{\pm}\pi^{\mp}$ decays is performed using a sample corresponding to $3.0\,$fb$^{-1}$ of $pp$ collision data recorded with the LHCb detector during 2011 and 2012. The data are described with an amplitude model that contains contributions from the intermediate resonances $K^{*}(892)^{0,+}$, $K^*_2(1430)^{0,+}$ and $K^*_0(1430)^{0,+}$, and their charge conjugates. Measurements of the branching fractions of the decay modes $B^{0}_{s} \rightarrow K^{*}(892)^{\pm}K^{\mp}$ and $B^{0}_{s} \rightarrow K^{*}(892)^{0}\kern 0.2em\overline{\kern -0.2em K}{}^{0}, \kern 0.2em\overline{\kern -0.2em K}{}^{*}(892)^{0}K^{0}$ are in agreement with, and more precise than, previous results. The decays $B^{0}_{s} \rightarrow K^*_0(1430)^{\pm} K^{\mp}$ and $B^{0}_{s} \rightarrow K^{*}_{0}(1430)^{0}\kern 0.2em\overline{\kern -0.2em K}{}^{0}, \kern 0.2em\overline{\kern -0.2em K}{}^{*}_{0}(1430)^{0}K^{0}$ are observed for the first time, each with significance over 10 standard deviations.

==> figs/fig2a.C <==
void fig2a()
{
//=========Macro generated from canvas: C/
//=========  (Thu Feb 14 15:02:15 2019) by ROOT version 6.12/06
   TCanvas *C = new TCanvas("C", "",0,0,800,600);
   gStyle->SetOptTitle(0);
   C->Range(5080,-30.37975,5880,159.4937);
   C->SetFillColor(0);
   C->SetBorderMode(0);
   C->SetBorderSize(2);
   C->SetLeftMargin(0.15);
   C->SetTopMargin(0.05);
   C->SetBottomMargin(0.16);
   C->SetFrameBorderMode(0);
   C->SetFrameBorderMode(0);
   
   TH1D *frame_23ed3c0__1 = new TH1D("frame_23ed3c0__1","",100,5200,5800);
   frame_23ed3c0__1->SetBinContent(1,134.7446);
   frame_23ed3c0__1->SetMaximum(150);
   frame_23ed3c0__1->SetEntries(1);
   frame_23ed3c0__1->SetDirectory(0);
   frame_23ed3c0__1->SetStats(0);
   frame_23ed3c0__1->SetLineWidth(2);
   frame_23ed3c0__1->SetMarkerStyle(20);
   frame_23ed3c0__1->GetXaxis()->SetTitle("#it{m}(#it{K}_{S}^{0}#it{K^{+}#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}) [MeV/#it{c}^{2}]");
   frame_23ed3c0__1->GetXaxis()->SetNdivisions(505);
   frame_23ed3c0__1->GetXaxis()->SetLabelFont(132);
   frame_23ed3c0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_23ed3c0__1->GetXaxis()->SetLabelSize(0.06);
   frame_23ed3c0__1->GetXaxis()->SetTitleSize(0.072);
   frame_23ed3c0__1->GetXaxis()->SetTitleOffset(0.98);
   frame_23ed3c0__1->GetXaxis()->SetTitleFont(132);
   frame_23ed3c0__1->GetYaxis()->SetTitle("Candidates / ( 12 MeV/#it{c}^{2} )");
   frame_23ed3c0__1->GetYaxis()->SetRange(0,2);
   frame_23ed3c0__1->GetYaxis()->SetNdivisions(504);
   frame_23ed3c0__1->GetYaxis()->SetLabelFont(132);
   frame_23ed3c0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_23ed3c0__1->GetYaxis()->SetLabelSize(0.06);
   frame_23ed3c0__1->GetYaxis()->SetTitleSize(0.072);
   frame_23ed3c0__1->GetYaxis()->SetTitleOffset(0.96);
   frame_23ed3c0__1->GetYaxis()->SetTitleFont(132);
   frame_23ed3c0__1->GetZaxis()->SetLabelFont(132);
   frame_23ed3c0__1->GetZaxis()->SetLabelSize(0.06);
   frame_23ed3c0__1->GetZaxis()->SetTitleSize(0.072);
   frame_23ed3c0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_23ed3c0__1->GetZaxis()->SetTitleFont(132);
   frame_23ed3c0__1->Draw("FUNC");
   
   Double_t h_data_fx3001[50] = {
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674,
   5686,
   5698,
   5710,
   5722,
   5734,
   5746,
   5758,
   5770,
   5782,
   5794};
   Double_t h_data_fy3001[50] = {
   39,
   40,
   37,
   53,
   39,
   47,
   48,
   42,
   60,
   26,
   37,
   50,
   48,
   111,
   117,
   83,
   53,
   29,
   13,
   13,
   10,
   7,
   13,
   6,
   3,
   5,
   7,
   6,
   8,
   6,
   4,
   2,
   7,
   2,
   4,
   7,
   6,
   4,
   4,
   3,
   6,
   5,
   2,
   3,
   3,
   2,
   5,
   0,
   4,
   2};
   Double_t h_data_felx3001[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fely3001[50] = {
   6.218102,
   6.298,
   6.055143,
   7.257065,
   6.218102,
   6.831172,
   6.903979,
   6.454831,
   7.724317,
   5.066015,
   6.055143,
   7.047337,
   6.903979,
   10.04751,
   10.3282,
   9.092044,
   7.257065,
   5.353932,
   3.558662,
   3.558662,
   3.108694,
   2.58147,
   3.558662,
   2.379931,
   1.632705,
   2.159691,
   2.58147,
   2.379931,
   2.768386,
   2.379931,
   1.914339,
   1.291815,
   2.58147,
   1.291815,
   1.914339,
   2.58147,
   2.379931,
   1.914339,
   1.914339,
   1.632705,
   2.379931,
   2.159691,
   1.291815,
   1.632705,
   1.632705,
   1.291815,
   2.159691,
   0,
   1.914339,
   1.291815};
   Double_t h_data_fehx3001[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fehy3001[50] = {
   7.298372,
   7.377261,
   7.137555,
   8.325916,
   7.298372,
   7.904289,
   7.97633,
   7.53218,
   8.789023,
   6.164324,
   7.137555,
   8.118225,
   7.97633,
   11.04751,
   11.3282,
   10.14705,
   8.325916,
   6.44702,
   4.697573,
   4.697573,
   4.26695,
   3.770281,
   4.697573,
   3.583642,
   2.918186,
   3.382473,
   3.770281,
   3.583642,
   3.945142,
   3.583642,
   3.162753,
   2.63786,
   3.770281,
   2.63786,
   3.162753,
   3.770281,
   3.583642,
   3.162753,
   3.162753,
   2.918186,
   3.583642,
   3.382473,
   2.63786,
   2.918186,
   2.918186,
   2.63786,
   3.382473,
   1.147874,
   3.162753,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3001,h_data_fy3001,h_data_felx3001,h_data_fehx3001,h_data_fely3001,h_data_fehy3001);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_h_data3001 = new TH1F("Graph_h_data3001","Histogram of data_plot__B_M",100,5140,5860);
   Graph_h_data3001->SetMinimum(0);
   Graph_h_data3001->SetMaximum(141.161);
   Graph_h_data3001->SetDirectory(0);
   Graph_h_data3001->SetStats(0);
   Graph_h_data3001->SetLineWidth(2);
   Graph_h_data3001->SetMarkerStyle(20);
   Graph_h_data3001->GetXaxis()->SetNdivisions(505);
   Graph_h_data3001->GetXaxis()->SetLabelFont(132);
   Graph_h_data3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetXaxis()->SetTitleOffset(0.8);
   Graph_h_data3001->GetXaxis()->SetTitleFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelFont(132);
   Graph_h_data3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3001->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3001->GetYaxis()->SetTitleFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelFont(132);
   Graph_h_data3001->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3001);
   
   grae->Draw("p");
   
   Double_t h_data_fx3002[50] = {
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674,
   5686,
   5698,
   5710,
   5722,
   5734,
   5746,
   5758,
   5770,
   5782,
   5794};
   Double_t h_data_fy3002[50] = {
   39,
   40,
   37,
   53,
   39,
   47,
   48,
   42,
   60,
   26,
   37,
   50,
   48,
   111,
   117,
   83,
   53,
   29,
   13,
   13,
   10,
   7,
   13,
   6,
   3,
   5,
   7,
   6,
   8,
   6,
   4,
   2,
   7,
   2,
   4,
   7,
   6,
   4,
   4,
   3,
   6,
   5,
   2,
   3,
   3,
   2,
   5,
   0,
   4,
   2};
   Double_t h_data_felx3002[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fely3002[50] = {
   6.218102,
   6.298,
   6.055143,
   7.257065,
   6.218102,
   6.831172,
   6.903979,
   6.454831,
   7.724317,
   5.066015,
   6.055143,
   7.047337,
   6.903979,
   10.04751,
   10.3282,
   9.092044,
   7.257065,
   5.353932,
   3.558662,
   3.558662,
   3.108694,
   2.58147,
   3.558662,
   2.379931,
   1.632705,
   2.159691,
   2.58147,
   2.379931,
   2.768386,
   2.379931,
   1.914339,
   1.291815,
   2.58147,
   1.291815,
   1.914339,
   2.58147,
   2.379931,
   1.914339,
   1.914339,
   1.632705,
   2.379931,
   2.159691,
   1.291815,
   1.632705,
   1.632705,
   1.291815,
   2.159691,
   0,
   1.914339,
   1.291815};
   Double_t h_data_fehx3002[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fehy3002[50] = {
   7.298372,
   7.377261,
   7.137555,
   8.325916,
   7.298372,
   7.904289,
   7.97633,
   7.53218,
   8.789023,
   6.164324,
   7.137555,
   8.118225,
   7.97633,
   11.04751,
   11.3282,
   10.14705,
   8.325916,
   6.44702,
   4.697573,
   4.697573,
   4.26695,
   3.770281,
   4.697573,
   3.583642,
   2.918186,
   3.382473,
   3.770281,
   3.583642,
   3.945142,
   3.583642,
   3.162753,
   2.63786,
   3.770281,
   2.63786,
   3.162753,
   3.770281,
   3.583642,
   3.162753,
   3.162753,
   2.918186,
   3.583642,
   3.382473,
   2.63786,
   2.918186,
   2.918186,
   2.63786,
   3.382473,
   1.147874,
   3.162753,
   2.63786};
   grae = new TGraphAsymmErrors(50,h_data_fx3002,h_data_fy3002,h_data_felx3002,h_data_fehx3002,h_data_fely3002,h_data_fehy3002);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_data3002 = new TH1F("Graph_h_data3002","Histogram of data_plot__B_M",100,5140,5860);
   Graph_h_data3002->SetMinimum(0);
   Graph_h_data3002->SetMaximum(141.161);
   Graph_h_data3002->SetDirectory(0);
   Graph_h_data3002->SetStats(0);
   Graph_h_data3002->SetLineWidth(2);
   Graph_h_data3002->SetMarkerStyle(20);
   Graph_h_data3002->GetXaxis()->SetNdivisions(505);
   Graph_h_data3002->GetXaxis()->SetLabelFont(132);
   Graph_h_data3002->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetXaxis()->SetTitleOffset(0.8);
   Graph_h_data3002->GetXaxis()->SetTitleFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelFont(132);
   Graph_h_data3002->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3002->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3002->GetYaxis()->SetTitleFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelFont(132);
   Graph_h_data3002->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3002->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3002->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3002);
   
   grae->Draw("p");
   
   Double_t BsSignal_fx1[151] = {
   5194,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5257,
   5260,
   5263,
   5266,
   5272,
   5275,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5299,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5329,
   5330.5,
   5332,
   5333.5,
   5335,
   5336.5,
   5338,
   5339.5,
   5341,
   5342.5,
   5344,
   5345.5,
   5347,
   5350,
   5356,
   5359,
   5360.5,
   5362,
   5363.5,
   5365,
   5366.5,
   5368,
   5369.5,
   5371,
   5372.5,
   5374,
   5375.5,
   5377,
   5378.5,
   5380,
   5381.5,
   5383,
   5384.5,
   5386,
   5389,
   5392,
   5395,
   5398,
   5401,
   5402.5,
   5404,
   5405.5,
   5407,
   5408.5,
   5410,
   5411.5,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t BsSignal_fy1[151] = {
   0,
   23.6651,
   23.6651,
   24.88314,
   26.82851,
   29.44383,
   32.21433,
   34.67596,
   36.44126,
   37.38098,
   37.78974,
   38.47076,
   39.23067,
   40.37042,
   41.90205,
   43.81015,
   48.14165,
   50.26836,
   52.11557,
   53.49477,
   54.24849,
   54.28196,
   53.57122,
   52.16456,
   50.16271,
   47.71206,
   44.98915,
   39.48165,
   37.04224,
   35.00418,
   33.52106,
   32.66752,
   32.49914,
   33.06066,
   34.41641,
   35.41306,
   36.63718,
   38.09905,
   39.80913,
   41.77848,
   44.01874,
   46.54233,
   49.35963,
   52.46465,
   55.86162,
   59.55831,
   63.52692,
   72.01884,
   89.50336,
   97.54016,
   101.1694,
   104.4602,
   107.3573,
   109.8106,
   111.7765,
   113.219,
   114.1105,
   114.4331,
   114.1786,
   113.349,
   111.9561,
   110.0219,
   107.5769,
   104.6601,
   101.3175,
   97.60075,
   93.56609,
   89.27257,
   80.15104,
   70.71237,
   61.39247,
   52.55563,
   44.47539,
   40.77787,
   37.33662,
   34.17074,
   31.27814,
   28.6673,
   26.35284,
   24.30782,
   22.50276,
   19.5124,
   17.2274,
   15.48907,
   14.16278,
   13.14596,
   11.74629,
   10.86559,
   10.26792,
   9.82734,
   9.478116,
   9.185648,
   8.930944,
   8.702888,
   8.494516,
   8.301215,
   8.119801,
   7.948013,
   7.784205,
   7.627159,
   7.475956,
   7.329891,
   7.188415,
   7.051093,
   6.917577,
   6.787581,
   6.660869,
   6.537244,
   6.416537,
   6.298603,
   6.183316,
   6.070564,
   5.960247,
   5.852276,
   5.746571,
   5.643057,
   5.541665,
   5.442332,
   5.344998,
   5.249609,
   5.156113,
   5.064458,
   4.9746,
   4.886493,
   4.800094,
   4.715363,
   4.63226,
   4.550748,
   4.470791,
   4.392354,
   4.315402,
   4.239903,
   4.165826,
   4.09314,
   4.021816,
   3.951823,
   3.883135,
   3.815724,
   3.749563,
   3.684627,
   3.62089,
   3.558329,
   3.496919,
   3.436636,
   3.377459,
   3.319365,
   3.262332,
   3.20634,
   3.20634,
   3.20634,
   0};
   TGraph *graph = new TGraph(151,BsSignal_fx1,BsSignal_fy1);
   graph->SetName("BsSignal");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ccccff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_BsSignal1 = new TH1F("Graph_BsSignal1","Projection of ",151,5132.8,5867.2);
   Graph_BsSignal1->SetMinimum(0);
   Graph_BsSignal1->SetMaximum(125.8765);
   Graph_BsSignal1->SetDirectory(0);
   Graph_BsSignal1->SetStats(0);
   Graph_BsSignal1->SetLineWidth(2);
   Graph_BsSignal1->SetMarkerStyle(20);
   Graph_BsSignal1->GetXaxis()->SetNdivisions(505);
   Graph_BsSignal1->GetXaxis()->SetLabelFont(132);
   Graph_BsSignal1->GetXaxis()->SetLabelOffset(0.01);
   Graph_BsSignal1->GetXaxis()->SetLabelSize(0.06);
   Graph_BsSignal1->GetXaxis()->SetTitleSize(0.072);
   Graph_BsSignal1->GetXaxis()->SetTitleOffset(0.8);
   Graph_BsSignal1->GetXaxis()->SetTitleFont(132);
   Graph_BsSignal1->GetYaxis()->SetLabelFont(132);
   Graph_BsSignal1->GetYaxis()->SetLabelOffset(0.01);
   Graph_BsSignal1->GetYaxis()->SetLabelSize(0.06);
   Graph_BsSignal1->GetYaxis()->SetTitleSize(0.072);
   Graph_BsSignal1->GetYaxis()->SetTitleOffset(0.8);
   Graph_BsSignal1->GetYaxis()->SetTitleFont(132);
   Graph_BsSignal1->GetZaxis()->SetLabelFont(132);
   Graph_BsSignal1->GetZaxis()->SetLabelSize(0.06);
   Graph_BsSignal1->GetZaxis()->SetTitleSize(0.072);
   Graph_BsSignal1->GetZaxis()->SetTitleOffset(1.2);
   Graph_BsSignal1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_BsSignal1);
   
   graph->Draw("f");
   
   Double_t BdSignal_fx2[133] = {
   5194,
   5194,
   5200,
   5203,
   5206,
   5209,
   5212,
   5215,
   5218,
   5224,
   5227,
   5230,
   5233,
   5236,
   5239,
   5242,
   5248,
   5251,
   5254,
   5257,
   5260,
   5261.5,
   5263,
   5266,
   5272,
   5275,
   5278,
   5279.5,
   5281,
   5282.5,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5329,
   5332,
   5335,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t BdSignal_fy2[133] = {
   0,
   23.25798,
   23.25798,
   23.7757,
   24.4439,
   25.29217,
   26.35327,
   27.59057,
   28.92806,
   31.65272,
   32.92482,
   34.06225,
   35.01964,
   35.76806,
   36.30107,
   36.63943,
   36.9692,
   37.16473,
   37.55833,
   38.26658,
   39.35031,
   40.03511,
   40.82103,
   42.6628,
   46.84252,
   48.88205,
   50.63307,
   51.34051,
   51.90563,
   52.31037,
   52.54038,
   52.58553,
   52.44008,
   52.10287,
   51.57734,
   50.87132,
   49.99582,
   48.96315,
   47.78969,
   46.49425,
   45.09615,
   42.07887,
   35.75021,
   32.72682,
   29.93529,
   27.47431,
   25.35048,
   23.53765,
   21.98604,
   20.65467,
   19.50175,
   18.49765,
   17.6127,
   16.12121,
   14.9391,
   14.00953,
   13.2815,
   12.71092,
   12.25695,
   11.88443,
   11.5663,
   11.28371,
   11.02461,
   10.78179,
   10.55105,
   10.32994,
   10.11699,
   9.911238,
   9.711989,
   9.518714,
   9.330983,
   9.148435,
   8.970759,
   8.797684,
   8.628973,
   8.464413,
   8.303816,
   8.147011,
   7.993842,
   7.844169,
   7.697861,
   7.554798,
   7.414869,
   7.277971,
   7.144007,
   7.012886,
   6.884523,
   6.758836,
   6.635751,
   6.515195,
   6.397099,
   6.281397,
   6.168027,
   6.05693,
   5.948047,
   5.841325,
   5.736709,
   5.63415,
   5.533599,
   5.435008,
   5.338332,
   5.243526,
   5.150549,
   5.059359,
   4.969917,
   4.882183,
   4.79612,
   4.711692,
   4.628863,
   4.5476,
   4.467868,
   4.389635,
   4.31287,
   4.237542,
   4.163622,
   4.091079,
   4.019885,
   3.950013,
   3.881436,
   3.814127,
   3.748061,
   3.683213,
   3.619557,
   3.557071,
   3.49573,
   3.435513,
   3.376396,
   3.318358,
   3.261378,
   3.205434,
   3.205434,
   3.205434,
   0};
   graph = new TGraph(133,BdSignal_fx2,BdSignal_fy2);
   graph->SetName("BdSignal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#cc99cc");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc99cc");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_BdSignal2 = new TH1F("Graph_BdSignal2","Projection of ",133,5132.8,5867.2);
   Graph_BdSignal2->SetMinimum(0);
   Graph_BdSignal2->SetMaximum(57.84408);
   Graph_BdSignal2->SetDirectory(0);
   Graph_BdSignal2->SetStats(0);
   Graph_BdSignal2->SetLineWidth(2);
   Graph_BdSignal2->SetMarkerStyle(20);
   Graph_BdSignal2->GetXaxis()->SetNdivisions(505);
   Graph_BdSignal2->GetXaxis()->SetLabelFont(132);
   Graph_BdSignal2->GetXaxis()->SetLabelOffset(0.01);
   Graph_BdSignal2->GetXaxis()->SetLabelSize(0.06);
   Graph_BdSignal2->GetXaxis()->SetTitleSize(0.072);
   Graph_BdSignal2->GetXaxis()->SetTitleOffset(0.8);
   Graph_BdSignal2->GetXaxis()->SetTitleFont(132);
   Graph_BdSignal2->GetYaxis()->SetLabelFont(132);
   Graph_BdSignal2->GetYaxis()->SetLabelOffset(0.01);
   Graph_BdSignal2->GetYaxis()->SetLabelSize(0.06);
   Graph_BdSignal2->GetYaxis()->SetTitleSize(0.072);
   Graph_BdSignal2->GetYaxis()->SetTitleOffset(0.8);
   Graph_BdSignal2->GetYaxis()->SetTitleFont(132);
   Graph_BdSignal2->GetZaxis()->SetLabelFont(132);
   Graph_BdSignal2->GetZaxis()->SetLabelSize(0.06);
   Graph_BdSignal2->GetZaxis()->SetTitleSize(0.072);
   Graph_BdSignal2->GetZaxis()->SetTitleOffset(1.2);
   Graph_BdSignal2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_BdSignal2);
   
   graph->Draw("f");
   
   Double_t Cf1Signal_fx3[129] = {
   5194,
   5194,
   5200,
   5203,
   5206,
   5209,
   5212,
   5215,
   5218,
   5224,
   5227,
   5230,
   5231.5,
   5233,
   5234.5,
   5236,
   5237.5,
   5239,
   5240.5,
   5242,
   5243.5,
   5245,
   5246.5,
   5248,
   5251,
   5254,
   5260,
   5263,
   5266,
   5269,
   5272,
   5275,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t Cf1Signal_fy3[129] = {
   0,
   22.80381,
   22.80381,
   23.27937,
   23.8996,
   24.69289,
   25.69041,
   26.85337,
   28.10273,
   30.59134,
   31.70138,
   32.63328,
   33.01303,
   33.32618,
   33.56695,
   33.73057,
   33.81341,
   33.8131,
   33.72857,
   33.56006,
   33.30919,
   32.97884,
   32.57313,
   32.09729,
   30.96102,
   29.62911,
   26.64936,
   25.13772,
   23.69335,
   22.36602,
   21.20464,
   20.2461,
   19.49131,
   18.93157,
   18.54684,
   18.31974,
   18.23294,
   18.26901,
   18.39785,
   18.79607,
   19.1735,
   19.28766,
   19.32388,
   19.26781,
   19.11162,
   18.85434,
   18.50451,
   17.59658,
   16.55558,
   15.50426,
   14.55047,
   13.74497,
   13.09023,
   12.56699,
   12.1458,
   11.79704,
   11.49659,
   11.22742,
   10.97867,
   10.74391,
   10.51953,
   10.30349,
   10.09462,
   9.892176,
   9.695635,
   9.504595,
   9.318721,
   9.137725,
   8.961356,
   8.789387,
   8.621618,
   8.457864,
   8.297961,
   8.141755,
   7.989107,
   7.839888,
   7.693977,
   7.551264,
   7.411643,
   7.275018,
   7.141296,
   7.010391,
   6.88222,
   6.756707,
   6.633778,
   6.513362,
   6.395393,
   6.279806,
   6.16654,
   6.055538,
   5.946742,
   5.840099,
   5.735556,
   5.633064,
   5.532574,
   5.434039,
   5.337415,
   5.242658,
   5.149725,
   5.058577,
   4.969173,
   4.881475,
   4.795445,
   4.711048,
   4.628249,
   4.547012,
   4.467306,
   4.389097,
   4.312355,
   4.237048,
   4.163147,
   4.090623,
   4.019447,
   3.949592,
   3.88103,
   3.813737,
   3.747685,
   3.682849,
   3.619207,
   3.556732,
   3.495403,
   3.435196,
   3.37609,
   3.318062,
   3.261091,
   3.205156,
   3.205156,
   3.205156,
   0};
   graph = new TGraph(129,Cf1Signal_fx3,Cf1Signal_fy3);
   graph->SetName("Cf1Signal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#000066");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Cf1Signal3 = new TH1F("Graph_Cf1Signal3","Projection of ",129,5132.8,5867.2);
   Graph_Cf1Signal3->SetMinimum(0);
   Graph_Cf1Signal3->SetMaximum(37.19475);
   Graph_Cf1Signal3->SetDirectory(0);
   Graph_Cf1Signal3->SetStats(0);
   Graph_Cf1Signal3->SetLineWidth(2);
   Graph_Cf1Signal3->SetMarkerStyle(20);
   Graph_Cf1Signal3->GetXaxis()->SetNdivisions(505);
   Graph_Cf1Signal3->GetXaxis()->SetLabelFont(132);
   Graph_Cf1Signal3->GetXaxis()->SetLabelOffset(0.01);
   Graph_Cf1Signal3->GetXaxis()->SetLabelSize(0.06);
   Graph_Cf1Signal3->GetXaxis()->SetTitleSize(0.072);
   Graph_Cf1Signal3->GetXaxis()->SetTitleOffset(0.8);
   Graph_Cf1Signal3->GetXaxis()->SetTitleFont(132);
   Graph_Cf1Signal3->GetYaxis()->SetLabelFont(132);
   Graph_Cf1Signal3->GetYaxis()->SetLabelOffset(0.01);
   Graph_Cf1Signal3->GetYaxis()->SetLabelSize(0.06);
   Graph_Cf1Signal3->GetYaxis()->SetTitleSize(0.072);
   Graph_Cf1Signal3->GetYaxis()->SetTitleOffset(0.8);
   Graph_Cf1Signal3->GetYaxis()->SetTitleFont(132);
   Graph_Cf1Signal3->GetZaxis()->SetLabelFont(132);
   Graph_Cf1Signal3->GetZaxis()->SetLabelSize(0.06);
   Graph_Cf1Signal3->GetZaxis()->SetTitleSize(0.072);
   Graph_Cf1Signal3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Cf1Signal3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Cf1Signal3);
   
   graph->Draw("f");
   
   Double_t Cf2Signal_fx4[126] = {
   5194,
   5194,
   5200,
   5203,
   5206,
   5209,
   5212,
   5215,
   5218,
   5224,
   5227,
   5230,
   5231.5,
   5233,
   5234.5,
   5236,
   5237.5,
   5239,
   5240.5,
   5242,
   5243.5,
   5245,
   5246.5,
   5248,
   5251,
   5254,
   5257,
   5260,
   5266,
   5269,
   5272,
   5275,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t Cf2Signal_fy4[126] = {
   0,
   22.74471,
   22.74471,
   23.21651,
   23.83262,
   24.62138,
   25.61394,
   26.77141,
   28.01471,
   30.48904,
   31.5906,
   32.5129,
   32.88737,
   33.19488,
   33.42958,
   33.58668,
   33.6625,
   33.6546,
   33.56185,
   33.38441,
   33.12381,
   32.78283,
   32.36548,
   31.87685,
   30.71098,
   29.34284,
   27.83775,
   26.26288,
   23.15045,
   21.71312,
   20.41146,
   19.27629,
   18.30518,
   17.48696,
   16.80191,
   16.23095,
   15.75584,
   15.35962,
   15.02701,
   14.5014,
   14.09708,
   13.76164,
   13.4648,
   13.19038,
   12.93021,
   12.68021,
   12.43827,
   12.20317,
   11.97418,
   11.75076,
   11.53251,
   11.31913,
   11.11037,
   10.90602,
   10.70592,
   10.5099,
   10.31783,
   10.12961,
   9.945111,
   9.764245,
   9.586917,
   9.413042,
   9.242537,
   9.075325,
   8.911333,
   8.750489,
   8.592726,
   8.437977,
   8.286179,
   8.13727,
   7.99119,
   7.847881,
   7.707286,
   7.569349,
   7.434017,
   7.301238,
   7.170959,
   7.043131,
   6.917705,
   6.794633,
   6.673868,
   6.555364,
   6.439076,
   6.324961,
   6.212976,
   6.103078,
   5.995227,
   5.889383,
   5.785506,
   5.683557,
   5.5835,
   5.485296,
   5.38891,
   5.294307,
   5.201451,
   5.110309,
   5.020847,
   4.933033,
   4.846834,
   4.762221,
   4.679161,
   4.597625,
   4.517584,
   4.439008,
   4.36187,
   4.286142,
   4.211796,
   4.138806,
   4.067147,
   3.996792,
   3.927717,
   3.859897,
   3.793308,
   3.727927,
   3.66373,
   3.600696,
   3.538801,
   3.478025,
   3.418346,
   3.359743,
   3.302196,
   3.245684,
   3.190189,
   3.190189,
   3.190189,
   0};
   graph = new TGraph(126,Cf2Signal_fx4,Cf2Signal_fy4);
   graph->SetName("Cf2Signal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#666666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Cf2Signal4 = new TH1F("Graph_Cf2Signal4","Projection of ",126,5132.8,5867.2);
   Graph_Cf2Signal4->SetMinimum(0);
   Graph_Cf2Signal4->SetMaximum(37.02875);
   Graph_Cf2Signal4->SetDirectory(0);
   Graph_Cf2Signal4->SetStats(0);
   Graph_Cf2Signal4->SetLineWidth(2);
   Graph_Cf2Signal4->SetMarkerStyle(20);
   Graph_Cf2Signal4->GetXaxis()->SetNdivisions(505);
   Graph_Cf2Signal4->GetXaxis()->SetLabelFont(132);
   Graph_Cf2Signal4->GetXaxis()->SetLabelOffset(0.01);
   Graph_Cf2Signal4->GetXaxis()->SetLabelSize(0.06);
   Graph_Cf2Signal4->GetXaxis()->SetTitleSize(0.072);
   Graph_Cf2Signal4->GetXaxis()->SetTitleOffset(0.8);
   Graph_Cf2Signal4->GetXaxis()->SetTitleFont(132);
   Graph_Cf2Signal4->GetYaxis()->SetLabelFont(132);
   Graph_Cf2Signal4->GetYaxis()->SetLabelOffset(0.01);
   Graph_Cf2Signal4->GetYaxis()->SetLabelSize(0.06);
   Graph_Cf2Signal4->GetYaxis()->SetTitleSize(0.072);
   Graph_Cf2Signal4->GetYaxis()->SetTitleOffset(0.8);
   Graph_Cf2Signal4->GetYaxis()->SetTitleFont(132);
   Graph_Cf2Signal4->GetZaxis()->SetLabelFont(132);
   Graph_Cf2Signal4->GetZaxis()->SetLabelSize(0.06);
   Graph_Cf2Signal4->GetZaxis()->SetTitleSize(0.072);
   Graph_Cf2Signal4->GetZaxis()->SetTitleOffset(1.2);
   Graph_Cf2Signal4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Cf2Signal4);
   
   graph->Draw("f");
   
   Double_t CombSignal_fx5[106] = {
   5194,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t CombSignal_fy5[106] = {
   0,
   19.43367,
   19.43367,
   19.069,
   18.71152,
   18.36107,
   18.01752,
   17.68072,
   17.35054,
   17.02683,
   16.70947,
   16.39832,
   16.09325,
   15.79415,
   15.5009,
   15.21336,
   14.93143,
   14.65499,
   14.38393,
   14.11813,
   13.8575,
   13.60193,
   13.35132,
   13.10555,
   12.86455,
   12.6282,
   12.39642,
   12.16911,
   11.94618,
   11.72755,
   11.51312,
   11.30282,
   11.09656,
   10.89426,
   10.69583,
   10.50121,
   10.31031,
   10.12306,
   9.939389,
   9.759223,
   9.582492,
   9.409127,
   9.239062,
   9.07223,
   8.908567,
   8.74801,
   8.590497,
   8.435968,
   8.284363,
   8.135625,
   7.989696,
   7.84652,
   7.706044,
   7.568214,
   7.432978,
   7.300284,
   7.170082,
   7.042323,
   6.91696,
   6.793944,
   6.67323,
   6.554772,
   6.438527,
   6.32445,
   6.2125,
   6.102635,
   5.994814,
   5.888996,
   5.785144,
   5.683219,
   5.583182,
   5.484998,
   5.38863,
   5.294043,
   5.201202,
   5.110074,
   5.020626,
   4.932824,
   4.846637,
   4.762034,
   4.678985,
   4.597458,
   4.517425,
   4.438858,
   4.361727,
   4.286006,
   4.211667,
   4.138683,
   4.06703,
   3.996681,
   3.927611,
   3.859795,
   3.793211,
   3.727834,
   3.663642,
   3.600611,
   3.538721,
   3.477948,
   3.418272,
   3.359672,
   3.302128,
   3.245619,
   3.190126,
   3.190126,
   3.190126,
   0};
   graph = new TGraph(106,CombSignal_fx5,CombSignal_fy5);
   graph->SetName("CombSignal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#669999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#669999");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_CombSignal5 = new TH1F("Graph_CombSignal5","Projection of ",106,5132.8,5867.2);
   Graph_CombSignal5->SetMinimum(0);
   Graph_CombSignal5->SetMaximum(21.37703);
   Graph_CombSignal5->SetDirectory(0);
   Graph_CombSignal5->SetStats(0);
   Graph_CombSignal5->SetLineWidth(2);
   Graph_CombSignal5->SetMarkerStyle(20);
   Graph_CombSignal5->GetXaxis()->SetNdivisions(505);
   Graph_CombSignal5->GetXaxis()->SetLabelFont(132);
   Graph_CombSignal5->GetXaxis()->SetLabelOffset(0.01);
   Graph_CombSignal5->GetXaxis()->SetLabelSize(0.06);
   Graph_CombSignal5->GetXaxis()->SetTitleSize(0.072);
   Graph_CombSignal5->GetXaxis()->SetTitleOffset(0.8);
   Graph_CombSignal5->GetXaxis()->SetTitleFont(132);
   Graph_CombSignal5->GetYaxis()->SetLabelFont(132);
   Graph_CombSignal5->GetYaxis()->SetLabelOffset(0.01);
   Graph_CombSignal5->GetYaxis()->SetLabelSize(0.06);
   Graph_CombSignal5->GetYaxis()->SetTitleSize(0.072);
   Graph_CombSignal5->GetYaxis()->SetTitleOffset(0.8);
   Graph_CombSignal5->GetYaxis()->SetTitleFont(132);
   Graph_CombSignal5->GetZaxis()->SetLabelFont(132);
   Graph_CombSignal5->GetZaxis()->SetLabelSize(0.06);
   Graph_CombSignal5->GetZaxis()->SetTitleSize(0.072);
   Graph_CombSignal5->GetZaxis()->SetTitleOffset(1.2);
   Graph_CombSignal5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CombSignal5);
   
   graph->Draw("f");
   
   Double_t model_Norm[B_M]_fx6[151] = {
   5194,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5257,
   5260,
   5263,
   5266,
   5272,
   5275,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5299,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5329,
   5330.5,
   5332,
   5333.5,
   5335,
   5336.5,
   5338,
   5339.5,
   5341,
   5342.5,
   5344,
   5345.5,
   5347,
   5350,
   5356,
   5359,
   5360.5,
   5362,
   5363.5,
   5365,
   5366.5,
   5368,
   5369.5,
   5371,
   5372.5,
   5374,
   5375.5,
   5377,
   5378.5,
   5380,
   5381.5,
   5383,
   5384.5,
   5386,
   5389,
   5392,
   5395,
   5398,
   5401,
   5402.5,
   5404,
   5405.5,
   5407,
   5408.5,
   5410,
   5411.5,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t model_Norm[B_M]_fy6[151] = {
   0,
   23.6651,
   23.6651,
   24.88314,
   26.82851,
   29.44383,
   32.21433,
   34.67596,
   36.44126,
   37.38098,
   37.78974,
   38.47076,
   39.23067,
   40.37042,
   41.90205,
   43.81015,
   48.14165,
   50.26836,
   52.11557,
   53.49477,
   54.24849,
   54.28196,
   53.57122,
   52.16456,
   50.16271,
   47.71206,
   44.98915,
   39.48165,
   37.04224,
   35.00418,
   33.52106,
   32.66752,
   32.49914,
   33.06066,
   34.41641,
   35.41306,
   36.63718,
   38.09905,
   39.80913,
   41.77848,
   44.01874,
   46.54233,
   49.35963,
   52.46465,
   55.86162,
   59.55831,
   63.52692,
   72.01884,
   89.50336,
   97.54016,
   101.1694,
   104.4602,
   107.3573,
   109.8106,
   111.7765,
   113.219,
   114.1105,
   114.4331,
   114.1786,
   113.349,
   111.9561,
   110.0219,
   107.5769,
   104.6601,
   101.3175,
   97.60075,
   93.56609,
   89.27257,
   80.15104,
   70.71237,
   61.39247,
   52.55563,
   44.47539,
   40.77787,
   37.33662,
   34.17074,
   31.27814,
   28.6673,
   26.35284,
   24.30782,
   22.50276,
   19.5124,
   17.2274,
   15.48907,
   14.16278,
   13.14596,
   11.74629,
   10.86559,
   10.26792,
   9.82734,
   9.478116,
   9.185648,
   8.930944,
   8.702888,
   8.494516,
   8.301215,
   8.119801,
   7.948013,
   7.784205,
   7.627159,
   7.475956,
   7.329891,
   7.188415,
   7.051093,
   6.917577,
   6.787581,
   6.660869,
   6.537244,
   6.416537,
   6.298603,
   6.183316,
   6.070564,
   5.960247,
   5.852276,
   5.746571,
   5.643057,
   5.541665,
   5.442332,
   5.344998,
   5.249609,
   5.156113,
   5.064458,
   4.9746,
   4.886493,
   4.800094,
   4.715363,
   4.63226,
   4.550748,
   4.470791,
   4.392354,
   4.315402,
   4.239903,
   4.165826,
   4.09314,
   4.021816,
   3.951823,
   3.883135,
   3.815724,
   3.749563,
   3.684627,
   3.62089,
   3.558329,
   3.496919,
   3.436636,
   3.377459,
   3.319365,
   3.262332,
   3.20634,
   3.20634,
   3.20634,
   0};
   graph = new TGraph(151,model_Norm[B_M]_fx6,model_Norm[B_M]_fy6);
   graph->SetName("model_Norm[B_M]");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBB_McB6 = new TH1F("Graph_model_NormoBB_McB6","Projection of ",151,5132.8,5867.2);
   Graph_model_NormoBB_McB6->SetMinimum(0);
   Graph_model_NormoBB_McB6->SetMaximum(125.8765);
   Graph_model_NormoBB_McB6->SetDirectory(0);
   Graph_model_NormoBB_McB6->SetStats(0);
   Graph_model_NormoBB_McB6->SetLineWidth(2);
   Graph_model_NormoBB_McB6->SetMarkerStyle(20);
   Graph_model_NormoBB_McB6->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBB_McB6->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBB_McB6->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBB_McB6->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBB_McB6->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBB_McB6->GetXaxis()->SetTitleOffset(0.8);
   Graph_model_NormoBB_McB6->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBB_McB6->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBB_McB6->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBB_McB6->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBB_McB6->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBB_McB6->GetYaxis()->SetTitleOffset(0.8);
   Graph_model_NormoBB_McB6->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBB_McB6->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBB_McB6->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBB_McB6->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBB_McB6->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBB_McB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[B_M]6);
   
   graph->Draw("l");
   
   Double_t h_data_fx3003[50] = {
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674,
   5686,
   5698,
   5710,
   5722,
   5734,
   5746,
   5758,
   5770,
   5782,
   5794};
   Double_t h_data_fy3003[50] = {
   39,
   40,
   37,
   53,
   39,
   47,
   48,
   42,
   60,
   26,
   37,
   50,
   48,
   111,
   117,
   83,
   53,
   29,
   13,
   13,
   10,
   7,
   13,
   6,
   3,
   5,
   7,
   6,
   8,
   6,
   4,
   2,
   7,
   2,
   4,
   7,
   6,
   4,
   4,
   3,
   6,
   5,
   2,
   3,
   3,
   2,
   5,
   0,
   4,
   2};
   Double_t h_data_felx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fely3003[50] = {
   6.218102,
   6.298,
   6.055143,
   7.257065,
   6.218102,
   6.831172,
   6.903979,
   6.454831,
   7.724317,
   5.066015,
   6.055143,
   7.047337,
   6.903979,
   10.04751,
   10.3282,
   9.092044,
   7.257065,
   5.353932,
   3.558662,
   3.558662,
   3.108694,
   2.58147,
   3.558662,
   2.379931,
   1.632705,
   2.159691,
   2.58147,
   2.379931,
   2.768386,
   2.379931,
   1.914339,
   1.291815,
   2.58147,
   1.291815,
   1.914339,
   2.58147,
   2.379931,
   1.914339,
   1.914339,
   1.632705,
   2.379931,
   2.159691,
   1.291815,
   1.632705,
   1.632705,
   1.291815,
   2.159691,
   0,
   1.914339,
   1.291815};
   Double_t h_data_fehx3003[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fehy3003[50] = {
   7.298372,
   7.377261,
   7.137555,
   8.325916,
   7.298372,
   7.904289,
   7.97633,
   7.53218,
   8.789023,
   6.164324,
   7.137555,
   8.118225,
   7.97633,
   11.04751,
   11.3282,
   10.14705,
   8.325916,
   6.44702,
   4.697573,
   4.697573,
   4.26695,
   3.770281,
   4.697573,
   3.583642,
   2.918186,
   3.382473,
   3.770281,
   3.583642,
   3.945142,
   3.583642,
   3.162753,
   2.63786,
   3.770281,
   2.63786,
   3.162753,
   3.770281,
   3.583642,
   3.162753,
   3.162753,
   2.918186,
   3.583642,
   3.382473,
   2.63786,
   2.918186,
   2.918186,
   2.63786,
   3.382473,
   1.147874,
   3.162753,
   2.63786};
   grae = new TGraphAsymmErrors(50,h_data_fx3003,h_data_fy3003,h_data_felx3003,h_data_fehx3003,h_data_fely3003,h_data_fehy3003);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_data3003 = new TH1F("Graph_h_data3003","Histogram of data_plot__B_M",100,5140,5860);
   Graph_h_data3003->SetMinimum(0);
   Graph_h_data3003->SetMaximum(141.161);
   Graph_h_data3003->SetDirectory(0);
   Graph_h_data3003->SetStats(0);
   Graph_h_data3003->SetLineWidth(2);
   Graph_h_data3003->SetMarkerStyle(20);
   Graph_h_data3003->GetXaxis()->SetNdivisions(505);
   Graph_h_data3003->GetXaxis()->SetLabelFont(132);
   Graph_h_data3003->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetXaxis()->SetTitleOffset(0.8);
   Graph_h_data3003->GetXaxis()->SetTitleFont(132);
   Graph_h_data3003->GetYaxis()->SetLabelFont(132);
   Graph_h_data3003->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3003->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3003->GetYaxis()->SetTitleFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelFont(132);
   Graph_h_data3003->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3003->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3003->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3003);
   
   grae->Draw("p");
   
   TH1D *frame_23ed3c0__2 = new TH1D("frame_23ed3c0__2","",100,5200,5800);
   frame_23ed3c0__2->SetBinContent(1,134.7446);
   frame_23ed3c0__2->SetMaximum(150);
   frame_23ed3c0__2->SetEntries(1);
   frame_23ed3c0__2->SetDirectory(0);
   frame_23ed3c0__2->SetStats(0);
   frame_23ed3c0__2->SetLineWidth(2);
   frame_23ed3c0__2->SetMarkerStyle(20);
   frame_23ed3c0__2->GetXaxis()->SetTitle("#it{m}(#it{K}_{S}^{0}#it{K^{+}#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}) [MeV/#it{c}^{2}]");
   frame_23ed3c0__2->GetXaxis()->SetNdivisions(505);
   frame_23ed3c0__2->GetXaxis()->SetLabelFont(132);
   frame_23ed3c0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_23ed3c0__2->GetXaxis()->SetLabelSize(0.06);
   frame_23ed3c0__2->GetXaxis()->SetTitleSize(0.072);
   frame_23ed3c0__2->GetXaxis()->SetTitleOffset(0.98);
   frame_23ed3c0__2->GetXaxis()->SetTitleFont(132);
   frame_23ed3c0__2->GetYaxis()->SetTitle("Candidates / ( 12 MeV/#it{c}^{2} )");
   frame_23ed3c0__2->GetYaxis()->SetRange(0,2);
   frame_23ed3c0__2->GetYaxis()->SetNdivisions(504);
   frame_23ed3c0__2->GetYaxis()->SetLabelFont(132);
   frame_23ed3c0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_23ed3c0__2->GetYaxis()->SetLabelSize(0.06);
   frame_23ed3c0__2->GetYaxis()->SetTitleSize(0.072);
   frame_23ed3c0__2->GetYaxis()->SetTitleOffset(0.96);
   frame_23ed3c0__2->GetYaxis()->SetTitleFont(132);
   frame_23ed3c0__2->GetZaxis()->SetLabelFont(132);
   frame_23ed3c0__2->GetZaxis()->SetLabelSize(0.06);
   frame_23ed3c0__2->GetZaxis()->SetTitleSize(0.072);
   frame_23ed3c0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_23ed3c0__2->GetZaxis()->SetTitleFont(132);
   frame_23ed3c0__2->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.52,0.8,0.75,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.5,0.35,0.83,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("BsSignal","#font[12]{B_{s}^{#it{0}}#rightarrow K_{#it{S}}^{#it{0}}K^{#plus}#it{#pi}^{#minus}}","f");

   ci = TColor::GetColor("#ccccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("BdSignal","#font[12]{B^{#it{0}}#rightarrow K_{#it{S}}^{#it{0}}K^{#plus}#it{#pi}^{#minus}}","f");

   ci = TColor::GetColor("#cc99cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Cf1Signal","#font[12]{B^{#it{0}}#rightarrow K_{#it{S}}^{#it{0}}#it{#it{K}}^{#plus}#it{#it{K}}^{#minus}}","f");

   ci = TColor::GetColor("#666666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Cf2Signal","#font[12]{B^{#it{0}}#rightarrow K_{#it{S}}^{#it{0}}#it{#pi^{#plus}}#it{#pi^{#minus}}}","f");

   ci = TColor::GetColor("#000066");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("CombSignal","#font[132]{Combinatorial}","f");

   ci = TColor::GetColor("#669999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   C->Modified();
   C->cd();
   C->SetSelected(C);
}


==> figs/fig2b.C <==
void fig2b()
{
//=========Macro generated from canvas: C/
//=========  (Thu Feb 14 15:02:16 2019) by ROOT version 6.12/06
   TCanvas *C = new TCanvas("C", "",1,1,800,576);
   gStyle->SetOptTitle(0);
   C->Range(5080,-30.37975,5880,159.4937);
   C->SetFillColor(0);
   C->SetBorderMode(0);
   C->SetBorderSize(2);
   C->SetLeftMargin(0.15);
   C->SetTopMargin(0.05);
   C->SetBottomMargin(0.16);
   C->SetFrameBorderMode(0);
   C->SetFrameBorderMode(0);
   
   TH1D *frame_b24f250__3 = new TH1D("frame_b24f250__3","",100,5200,5800);
   frame_b24f250__3->SetBinContent(1,146.816);
   frame_b24f250__3->SetMaximum(150);
   frame_b24f250__3->SetEntries(1);
   frame_b24f250__3->SetDirectory(0);
   frame_b24f250__3->SetStats(0);
   frame_b24f250__3->SetLineWidth(2);
   frame_b24f250__3->SetMarkerStyle(20);
   frame_b24f250__3->GetXaxis()->SetTitle("#it{m}(#it{K}_{S}^{0}#it{K^{}#lower[0.1]{^{#font[122]{-}}}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_b24f250__3->GetXaxis()->SetNdivisions(505);
   frame_b24f250__3->GetXaxis()->SetLabelFont(132);
   frame_b24f250__3->GetXaxis()->SetLabelOffset(0.01);
   frame_b24f250__3->GetXaxis()->SetLabelSize(0.06);
   frame_b24f250__3->GetXaxis()->SetTitleSize(0.072);
   frame_b24f250__3->GetXaxis()->SetTitleOffset(0.98);
   frame_b24f250__3->GetXaxis()->SetTitleFont(132);
   frame_b24f250__3->GetYaxis()->SetTitle("Candidates / ( 12 MeV/#it{c}^{2} )");
   frame_b24f250__3->GetYaxis()->SetRange(0,2);
   frame_b24f250__3->GetYaxis()->SetNdivisions(504);
   frame_b24f250__3->GetYaxis()->SetLabelFont(132);
   frame_b24f250__3->GetYaxis()->SetLabelOffset(0.01);
   frame_b24f250__3->GetYaxis()->SetLabelSize(0.06);
   frame_b24f250__3->GetYaxis()->SetTitleSize(0.072);
   frame_b24f250__3->GetYaxis()->SetTitleOffset(0.96);
   frame_b24f250__3->GetYaxis()->SetTitleFont(132);
   frame_b24f250__3->GetZaxis()->SetLabelFont(132);
   frame_b24f250__3->GetZaxis()->SetLabelSize(0.06);
   frame_b24f250__3->GetZaxis()->SetTitleSize(0.072);
   frame_b24f250__3->GetZaxis()->SetTitleOffset(1.2);
   frame_b24f250__3->GetZaxis()->SetTitleFont(132);
   frame_b24f250__3->Draw("FUNC");
   
   Double_t h_data_fx3004[50] = {
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674,
   5686,
   5698,
   5710,
   5722,
   5734,
   5746,
   5758,
   5770,
   5782,
   5794};
   Double_t h_data_fy3004[50] = {
   28,
   38,
   56,
   58,
   35,
   43,
   56,
   50,
   48,
   35,
   32,
   46,
   73,
   113,
   128,
   90,
   59,
   32,
   18,
   8,
   8,
   11,
   6,
   6,
   8,
   6,
   3,
   7,
   3,
   3,
   3,
   4,
   1,
   3,
   4,
   5,
   4,
   9,
   5,
   1,
   2,
   2,
   4,
   4,
   1,
   7,
   5,
   4,
   4,
   2};
   Double_t h_data_felx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fely3004[50] = {
   5.259711,
   6.137163,
   7.4609,
   7.593751,
   5.887675,
   6.531834,
   7.4609,
   7.047337,
   6.903979,
   5.887675,
   5.627135,
   6.757581,
   8.524388,
   10.1419,
   10.82475,
   9.469177,
   7.659312,
   5.627135,
   4.202887,
   2.768386,
   2.768386,
   3.265579,
   2.379931,
   2.379931,
   2.768386,
   2.379931,
   1.632705,
   2.58147,
   1.632705,
   1.632705,
   1.632705,
   1.914339,
   0.8272462,
   1.632705,
   1.914339,
   2.159691,
   1.914339,
   2.943461,
   2.159691,
   0.8272462,
   1.291815,
   1.291815,
   1.914339,
   1.914339,
   0.8272462,
   2.58147,
   2.159691,
   1.914339,
   1.914339,
   1.291815};
   Double_t h_data_fehx3004[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fehy3004[50] = {
   6.354446,
   7.218484,
   8.527879,
   8.659564,
   6.97241,
   7.608278,
   8.527879,
   8.118225,
   7.97633,
   6.97241,
   6.715753,
   7.831489,
   9.583044,
   11.1419,
   11.82475,
   10.522,
   8.724565,
   6.715753,
   5.321007,
   3.945142,
   3.945142,
   4.416521,
   3.583642,
   3.583642,
   3.945142,
   3.583642,
   2.918186,
   3.770281,
   2.918186,
   2.918186,
   2.918186,
   3.162753,
   2.299527,
   2.918186,
   3.162753,
   3.382473,
   3.162753,
   4.110204,
   3.382473,
   2.299527,
   2.63786,
   2.63786,
   3.162753,
   3.162753,
   2.299527,
   3.770281,
   3.382473,
   3.162753,
   3.162753,
   2.63786};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_data_fx3004,h_data_fy3004,h_data_felx3004,h_data_fehx3004,h_data_fely3004,h_data_fehy3004);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(21);
   
   TH1F *Graph_h_data3004 = new TH1F("Graph_h_data3004","Histogram of data_plot__B_M",100,5140,5860);
   Graph_h_data3004->SetMinimum(0.1554784);
   Graph_h_data3004->SetMaximum(153.79);
   Graph_h_data3004->SetDirectory(0);
   Graph_h_data3004->SetStats(0);
   Graph_h_data3004->SetLineWidth(2);
   Graph_h_data3004->SetMarkerStyle(20);
   Graph_h_data3004->GetXaxis()->SetNdivisions(505);
   Graph_h_data3004->GetXaxis()->SetLabelFont(132);
   Graph_h_data3004->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3004->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetXaxis()->SetTitleOffset(0.8);
   Graph_h_data3004->GetXaxis()->SetTitleFont(132);
   Graph_h_data3004->GetYaxis()->SetLabelFont(132);
   Graph_h_data3004->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3004->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3004->GetYaxis()->SetTitleFont(132);
   Graph_h_data3004->GetZaxis()->SetLabelFont(132);
   Graph_h_data3004->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3004->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3004->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3004);
   
   grae->Draw("p");
   
   Double_t h_data_fx3005[50] = {
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674,
   5686,
   5698,
   5710,
   5722,
   5734,
   5746,
   5758,
   5770,
   5782,
   5794};
   Double_t h_data_fy3005[50] = {
   28,
   38,
   56,
   58,
   35,
   43,
   56,
   50,
   48,
   35,
   32,
   46,
   73,
   113,
   128,
   90,
   59,
   32,
   18,
   8,
   8,
   11,
   6,
   6,
   8,
   6,
   3,
   7,
   3,
   3,
   3,
   4,
   1,
   3,
   4,
   5,
   4,
   9,
   5,
   1,
   2,
   2,
   4,
   4,
   1,
   7,
   5,
   4,
   4,
   2};
   Double_t h_data_felx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fely3005[50] = {
   5.259711,
   6.137163,
   7.4609,
   7.593751,
   5.887675,
   6.531834,
   7.4609,
   7.047337,
   6.903979,
   5.887675,
   5.627135,
   6.757581,
   8.524388,
   10.1419,
   10.82475,
   9.469177,
   7.659312,
   5.627135,
   4.202887,
   2.768386,
   2.768386,
   3.265579,
   2.379931,
   2.379931,
   2.768386,
   2.379931,
   1.632705,
   2.58147,
   1.632705,
   1.632705,
   1.632705,
   1.914339,
   0.8272462,
   1.632705,
   1.914339,
   2.159691,
   1.914339,
   2.943461,
   2.159691,
   0.8272462,
   1.291815,
   1.291815,
   1.914339,
   1.914339,
   0.8272462,
   2.58147,
   2.159691,
   1.914339,
   1.914339,
   1.291815};
   Double_t h_data_fehx3005[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fehy3005[50] = {
   6.354446,
   7.218484,
   8.527879,
   8.659564,
   6.97241,
   7.608278,
   8.527879,
   8.118225,
   7.97633,
   6.97241,
   6.715753,
   7.831489,
   9.583044,
   11.1419,
   11.82475,
   10.522,
   8.724565,
   6.715753,
   5.321007,
   3.945142,
   3.945142,
   4.416521,
   3.583642,
   3.583642,
   3.945142,
   3.583642,
   2.918186,
   3.770281,
   2.918186,
   2.918186,
   2.918186,
   3.162753,
   2.299527,
   2.918186,
   3.162753,
   3.382473,
   3.162753,
   4.110204,
   3.382473,
   2.299527,
   2.63786,
   2.63786,
   3.162753,
   3.162753,
   2.299527,
   3.770281,
   3.382473,
   3.162753,
   3.162753,
   2.63786};
   grae = new TGraphAsymmErrors(50,h_data_fx3005,h_data_fy3005,h_data_felx3005,h_data_fehx3005,h_data_fely3005,h_data_fehy3005);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_data3005 = new TH1F("Graph_h_data3005","Histogram of data_plot__B_M",100,5140,5860);
   Graph_h_data3005->SetMinimum(0.1554784);
   Graph_h_data3005->SetMaximum(153.79);
   Graph_h_data3005->SetDirectory(0);
   Graph_h_data3005->SetStats(0);
   Graph_h_data3005->SetLineWidth(2);
   Graph_h_data3005->SetMarkerStyle(20);
   Graph_h_data3005->GetXaxis()->SetNdivisions(505);
   Graph_h_data3005->GetXaxis()->SetLabelFont(132);
   Graph_h_data3005->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3005->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3005->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3005->GetXaxis()->SetTitleOffset(0.8);
   Graph_h_data3005->GetXaxis()->SetTitleFont(132);
   Graph_h_data3005->GetYaxis()->SetLabelFont(132);
   Graph_h_data3005->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3005->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3005->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3005->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3005->GetYaxis()->SetTitleFont(132);
   Graph_h_data3005->GetZaxis()->SetLabelFont(132);
   Graph_h_data3005->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3005->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3005->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3005);
   
   grae->Draw("p");
   
   Double_t BsSignal_fx7[153] = {
   5194,
   5194,
   5200,
   5206,
   5209,
   5212,
   5218,
   5224,
   5230,
   5233,
   5236,
   5239,
   5242,
   5248,
   5254,
   5257,
   5260,
   5263,
   5266,
   5272,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5299,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5329,
   5330.5,
   5332,
   5333.5,
   5335,
   5336.5,
   5338,
   5339.5,
   5341,
   5342.5,
   5344,
   5345.5,
   5347,
   5350,
   5356,
   5359,
   5360.5,
   5362,
   5363.5,
   5365,
   5366.5,
   5368,
   5369.5,
   5371,
   5372.5,
   5374,
   5375.5,
   5377,
   5378.5,
   5380,
   5381.5,
   5383,
   5384.5,
   5386,
   5389,
   5392,
   5395,
   5398,
   5401,
   5402.5,
   5404,
   5405.5,
   5407,
   5408.5,
   5410,
   5411.5,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t BsSignal_fy7[153] = {
   0,
   22.37771,
   22.37771,
   24.38447,
   25.76586,
   27.46532,
   31.52795,
   35.78961,
   39.52469,
   40.98558,
   42.0973,
   42.83809,
   43.2237,
   43.199,
   42.96923,
   43.16575,
   43.72736,
   44.72047,
   46.16521,
   49.80525,
   53.4522,
   54.76667,
   55.49975,
   55.54503,
   54.87203,
   53.52753,
   51.60214,
   49.23458,
   46.59895,
   41.27353,
   38.92648,
   36.98204,
   35.6136,
   34.89091,
   34.8614,
   35.57939,
   37.12799,
   38.24172,
   39.60275,
   41.2241,
   43.11848,
   45.29915,
   47.77985,
   50.57501,
   53.69699,
   57.14192,
   60.91605,
   65.02877,
   69.44605,
   78.89873,
   98.37154,
   107.3255,
   111.3692,
   115.0356,
   118.2632,
   120.9959,
   123.185,
   124.79,
   125.7802,
   126.1353,
   125.846,
   124.9143,
   123.3533,
   121.1872,
   118.4498,
   115.1845,
   111.4423,
   107.2807,
   102.7623,
   97.95284,
   87.73073,
   77.14594,
   66.686,
   56.7594,
   47.67403,
   43.51342,
   39.63904,
   36.07184,
   32.8099,
   29.8634,
   27.25161,
   24.94536,
   22.91093,
   19.54309,
   16.96874,
   15.01001,
   13.51706,
   12.3751,
   10.81275,
   9.843327,
   9.198467,
   8.73412,
   8.374754,
   8.080477,
   7.829342,
   7.608488,
   7.409853,
   7.228091,
   7.059511,
   6.901489,
   6.752115,
   6.609976,
   6.474004,
   6.343382,
   6.217475,
   6.09578,
   5.977895,
   5.863492,
   5.752301,
   5.644099,
   5.538693,
   5.435922,
   5.335644,
   5.237736,
   5.142089,
   5.048606,
   4.9572,
   4.867791,
   4.780309,
   4.694685,
   4.61086,
   4.528776,
   4.44838,
   4.369623,
   4.292458,
   4.21684,
   4.142728,
   4.070082,
   3.998865,
   3.929039,
   3.860571,
   3.793427,
   3.727576,
   3.662986,
   3.599629,
   3.537476,
   3.4765,
   3.416674,
   3.357973,
   3.300372,
   3.243846,
   3.188373,
   3.133929,
   3.080494,
   3.028045,
   2.976562,
   2.926025,
   2.876413,
   2.827709,
   2.779892,
   2.779892,
   2.779892,
   0};
   TGraph *graph = new TGraph(153,BsSignal_fx7,BsSignal_fy7);
   graph->SetName("BsSignal");
   graph->SetTitle("Projection of ");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ccccff");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ccccff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_BsSignal7 = new TH1F("Graph_BsSignal7","Projection of ",153,5132.8,5867.2);
   Graph_BsSignal7->SetMinimum(0);
   Graph_BsSignal7->SetMaximum(138.7488);
   Graph_BsSignal7->SetDirectory(0);
   Graph_BsSignal7->SetStats(0);
   Graph_BsSignal7->SetLineWidth(2);
   Graph_BsSignal7->SetMarkerStyle(20);
   Graph_BsSignal7->GetXaxis()->SetNdivisions(505);
   Graph_BsSignal7->GetXaxis()->SetLabelFont(132);
   Graph_BsSignal7->GetXaxis()->SetLabelOffset(0.01);
   Graph_BsSignal7->GetXaxis()->SetLabelSize(0.06);
   Graph_BsSignal7->GetXaxis()->SetTitleSize(0.072);
   Graph_BsSignal7->GetXaxis()->SetTitleOffset(0.8);
   Graph_BsSignal7->GetXaxis()->SetTitleFont(132);
   Graph_BsSignal7->GetYaxis()->SetLabelFont(132);
   Graph_BsSignal7->GetYaxis()->SetLabelOffset(0.01);
   Graph_BsSignal7->GetYaxis()->SetLabelSize(0.06);
   Graph_BsSignal7->GetYaxis()->SetTitleSize(0.072);
   Graph_BsSignal7->GetYaxis()->SetTitleOffset(0.8);
   Graph_BsSignal7->GetYaxis()->SetTitleFont(132);
   Graph_BsSignal7->GetZaxis()->SetLabelFont(132);
   Graph_BsSignal7->GetZaxis()->SetLabelSize(0.06);
   Graph_BsSignal7->GetZaxis()->SetTitleSize(0.072);
   Graph_BsSignal7->GetZaxis()->SetTitleOffset(1.2);
   Graph_BsSignal7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_BsSignal7);
   
   graph->Draw("f");
   
   Double_t BdSignal_fx8[135] = {
   5194,
   5194,
   5200,
   5203,
   5206,
   5209,
   5212,
   5215,
   5218,
   5224,
   5227,
   5230,
   5233,
   5236,
   5239,
   5242,
   5245,
   5248,
   5251,
   5254,
   5257,
   5260,
   5261.5,
   5263,
   5266,
   5269,
   5272,
   5275,
   5278,
   5279.5,
   5281,
   5282.5,
   5284,
   5285.5,
   5287,
   5288.5,
   5290,
   5291.5,
   5293,
   5294.5,
   5296,
   5297.5,
   5299,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5329,
   5332,
   5335,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t BdSignal_fy8[135] = {
   0,
   21.91221,
   21.91221,
   22.78621,
   23.88221,
   25.24359,
   26.92184,
   28.85842,
   30.93808,
   35.14728,
   37.09638,
   38.82276,
   40.25078,
   41.32731,
   42.0304,
   42.37555,
   42.41934,
   42.26053,
   42.04118,
   41.92574,
   42.06322,
   42.56082,
   42.96439,
   43.48437,
   44.85335,
   46.50532,
   48.32008,
   50.14467,
   51.75773,
   52.41906,
   52.95051,
   53.33209,
   53.54784,
   53.58622,
   53.44045,
   53.10868,
   52.594,
   51.90426,
   51.04991,
   50.04056,
   48.89129,
   47.62032,
   46.24634,
   43.27445,
   37.01088,
   33.99685,
   31.19232,
   28.70855,
   26.53844,
   24.63749,
   22.95389,
   21.45299,
   20.10494,
   18.89622,
   17.80382,
   15.9132,
   14.3847,
   13.1838,
   12.2626,
   11.56603,
   11.03637,
   10.6221,
   10.28337,
   9.992766,
   9.733082,
   9.494211,
   9.270405,
   9.058373,
   8.856136,
   8.662396,
   8.476219,
   8.296885,
   8.123805,
   7.956484,
   7.7945,
   7.637487,
   7.485124,
   7.33713,
   7.193255,
   7.053276,
   6.916992,
   6.784222,
   6.654803,
   6.528585,
   6.40543,
   6.285215,
   6.167821,
   6.053142,
   5.941079,
   5.831537,
   5.724431,
   5.619679,
   5.517204,
   5.416934,
   5.318802,
   5.222742,
   5.128695,
   5.036602,
   4.946408,
   4.858061,
   4.77151,
   4.686708,
   4.603609,
   4.522169,
   4.442347,
   4.3641,
   4.287392,
   4.212184,
   4.138441,
   4.066127,
   3.995208,
   3.925654,
   3.857431,
   3.790511,
   3.724863,
   3.660459,
   3.597272,
   3.535274,
   3.47444,
   3.414745,
   3.356164,
   3.298673,
   3.242249,
   3.186871,
   3.132514,
   3.07916,
   3.026786,
   2.975372,
   2.924899,
   2.875348,
   2.8267,
   2.778936,
   2.778936,
   2.778936,
   0};
   graph = new TGraph(135,BdSignal_fx8,BdSignal_fy8);
   graph->SetName("BdSignal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#cc99cc");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#cc99cc");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_BdSignal8 = new TH1F("Graph_BdSignal8","Projection of ",135,5132.8,5867.2);
   Graph_BdSignal8->SetMinimum(0);
   Graph_BdSignal8->SetMaximum(58.94484);
   Graph_BdSignal8->SetDirectory(0);
   Graph_BdSignal8->SetStats(0);
   Graph_BdSignal8->SetLineWidth(2);
   Graph_BdSignal8->SetMarkerStyle(20);
   Graph_BdSignal8->GetXaxis()->SetNdivisions(505);
   Graph_BdSignal8->GetXaxis()->SetLabelFont(132);
   Graph_BdSignal8->GetXaxis()->SetLabelOffset(0.01);
   Graph_BdSignal8->GetXaxis()->SetLabelSize(0.06);
   Graph_BdSignal8->GetXaxis()->SetTitleSize(0.072);
   Graph_BdSignal8->GetXaxis()->SetTitleOffset(0.8);
   Graph_BdSignal8->GetXaxis()->SetTitleFont(132);
   Graph_BdSignal8->GetYaxis()->SetLabelFont(132);
   Graph_BdSignal8->GetYaxis()->SetLabelOffset(0.01);
   Graph_BdSignal8->GetYaxis()->SetLabelSize(0.06);
   Graph_BdSignal8->GetYaxis()->SetTitleSize(0.072);
   Graph_BdSignal8->GetYaxis()->SetTitleOffset(0.8);
   Graph_BdSignal8->GetYaxis()->SetTitleFont(132);
   Graph_BdSignal8->GetZaxis()->SetLabelFont(132);
   Graph_BdSignal8->GetZaxis()->SetLabelSize(0.06);
   Graph_BdSignal8->GetZaxis()->SetTitleSize(0.072);
   Graph_BdSignal8->GetZaxis()->SetTitleOffset(1.2);
   Graph_BdSignal8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_BdSignal8);
   
   graph->Draw("f");
   
   Double_t Cf1Signal_fx9[137] = {
   5194,
   5194,
   5200,
   5203,
   5206,
   5209,
   5210.5,
   5212,
   5215,
   5218,
   5224,
   5227,
   5228.5,
   5230,
   5231.5,
   5233,
   5234.5,
   5236,
   5237.5,
   5239,
   5240.5,
   5242,
   5243.5,
   5245,
   5246.5,
   5248,
   5249.5,
   5251,
   5254,
   5257,
   5260,
   5263,
   5266,
   5269,
   5270.5,
   5272,
   5273.5,
   5275,
   5276.5,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5329,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t Cf1Signal_fy9[137] = {
   0,
   21.45563,
   21.45563,
   22.28645,
   23.33333,
   24.63841,
   25.40445,
   26.25155,
   28.11198,
   30.10132,
   34.06804,
   35.85006,
   36.64653,
   37.36382,
   37.99073,
   38.51716,
   38.93434,
   39.23503,
   39.41373,
   39.46684,
   39.39271,
   39.19175,
   38.86636,
   38.42091,
   37.86165,
   37.19649,
   36.43489,
   35.58756,
   33.68353,
   31.58593,
   29.39981,
   27.22574,
   25.1534,
   23.25756,
   22.39725,
   21.61481,
   20.91097,
   20.28363,
   19.7323,
   19.25652,
   18.51741,
   18.03939,
   17.79824,
   17.77031,
   17.93196,
   18.23405,
   19.0456,
   19.81897,
   20.08809,
   20.23491,
   20.23707,
   20.08245,
   19.76971,
   19.31209,
   18.73607,
   18.07601,
   16.65017,
   15.22141,
   13.93871,
   12.87562,
   12.03822,
   11.39686,
   10.90584,
   10.51969,
   10.20193,
   9.927228,
   9.679781,
   9.450439,
   9.234135,
   9.02807,
   8.830621,
   8.640758,
   8.457747,
   8.281015,
   8.11009,
   7.944566,
   7.78409,
   7.628348,
   7.477065,
   7.329992,
   7.186905,
   7.047605,
   6.911909,
   6.77965,
   6.650676,
   6.524847,
   6.402036,
   6.282122,
   6.164996,
   6.050554,
   5.938702,
   5.829349,
   5.722412,
   5.617811,
   5.515473,
   5.415327,
   5.317306,
   5.221348,
   5.127392,
   5.035383,
   4.945266,
   4.856988,
   4.770502,
   4.685758,
   4.602714,
   4.521324,
   4.441547,
   4.363344,
   4.286675,
   4.211503,
   4.137794,
   4.065511,
   3.994622,
   3.925095,
   3.856899,
   3.790002,
   3.724376,
   3.659994,
   3.596826,
   3.534847,
   3.47403,
   3.414351,
   3.355786,
   3.29831,
   3.2419,
   3.186534,
   3.13219,
   3.078847,
   3.026484,
   2.975081,
   2.924618,
   2.875077,
   2.826437,
   2.778682,
   2.778682,
   2.778682,
   0};
   graph = new TGraph(137,Cf1Signal_fx9,Cf1Signal_fy9);
   graph->SetName("Cf1Signal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#000066");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#000066");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Cf1Signal9 = new TH1F("Graph_Cf1Signal9","Projection of ",137,5132.8,5867.2);
   Graph_Cf1Signal9->SetMinimum(0);
   Graph_Cf1Signal9->SetMaximum(43.41352);
   Graph_Cf1Signal9->SetDirectory(0);
   Graph_Cf1Signal9->SetStats(0);
   Graph_Cf1Signal9->SetLineWidth(2);
   Graph_Cf1Signal9->SetMarkerStyle(20);
   Graph_Cf1Signal9->GetXaxis()->SetNdivisions(505);
   Graph_Cf1Signal9->GetXaxis()->SetLabelFont(132);
   Graph_Cf1Signal9->GetXaxis()->SetLabelOffset(0.01);
   Graph_Cf1Signal9->GetXaxis()->SetLabelSize(0.06);
   Graph_Cf1Signal9->GetXaxis()->SetTitleSize(0.072);
   Graph_Cf1Signal9->GetXaxis()->SetTitleOffset(0.8);
   Graph_Cf1Signal9->GetXaxis()->SetTitleFont(132);
   Graph_Cf1Signal9->GetYaxis()->SetLabelFont(132);
   Graph_Cf1Signal9->GetYaxis()->SetLabelOffset(0.01);
   Graph_Cf1Signal9->GetYaxis()->SetLabelSize(0.06);
   Graph_Cf1Signal9->GetYaxis()->SetTitleSize(0.072);
   Graph_Cf1Signal9->GetYaxis()->SetTitleOffset(0.8);
   Graph_Cf1Signal9->GetYaxis()->SetTitleFont(132);
   Graph_Cf1Signal9->GetZaxis()->SetLabelFont(132);
   Graph_Cf1Signal9->GetZaxis()->SetLabelSize(0.06);
   Graph_Cf1Signal9->GetZaxis()->SetTitleSize(0.072);
   Graph_Cf1Signal9->GetZaxis()->SetTitleOffset(1.2);
   Graph_Cf1Signal9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Cf1Signal9);
   
   graph->Draw("f");
   
   Double_t Cf2Signal_fx10[130] = {
   5194,
   5194,
   5200,
   5203,
   5206,
   5209,
   5210.5,
   5212,
   5215,
   5218,
   5224,
   5227,
   5228.5,
   5230,
   5231.5,
   5233,
   5234.5,
   5236,
   5237.5,
   5239,
   5240.5,
   5242,
   5243.5,
   5245,
   5246.5,
   5248,
   5249.5,
   5251,
   5254,
   5257,
   5260,
   5263,
   5266,
   5269,
   5272,
   5275,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t Cf2Signal_fy10[130] = {
   0,
   21.36882,
   21.36882,
   22.19398,
   23.23465,
   24.53293,
   25.29532,
   26.13858,
   27.99075,
   29.97096,
   33.91619,
   35.68549,
   36.475,
   37.18489,
   37.80391,
   38.32192,
   38.73007,
   39.02107,
   39.18936,
   39.23124,
   39.14498,
   38.93086,
   38.59116,
   38.13013,
   37.55383,
   36.86999,
   36.08786,
   35.21792,
   33.2612,
   31.09868,
   28.83193,
   26.557,
   24.35773,
   22.30102,
   20.4523,
   18.86193,
   17.51801,
   16.3994,
   15.47677,
   14.72169,
   14.10701,
   13.60755,
   13.2007,
   12.58942,
   12.15295,
   11.81482,
   11.53091,
   11.2777,
   11.0432,
   10.82138,
   10.60906,
   10.40444,
   10.20634,
   10.01398,
   9.826766,
   9.644269,
   9.466138,
   9.292097,
   9.121921,
   8.955423,
   8.792446,
   8.632853,
   8.476525,
   8.323355,
   8.173248,
   8.026117,
   7.881881,
   7.740467,
   7.601803,
   7.465823,
   7.332465,
   7.201669,
   7.073378,
   6.947536,
   6.82409,
   6.702989,
   6.584183,
   6.467624,
   6.353266,
   6.241062,
   6.130969,
   6.022943,
   5.916943,
   5.812927,
   5.710856,
   5.61069,
   5.512391,
   5.415922,
   5.321246,
   5.228329,
   5.137134,
   5.047629,
   4.959779,
   4.873552,
   4.788916,
   4.70584,
   4.624293,
   4.544246,
   4.465668,
   4.388532,
   4.31281,
   4.238473,
   4.165495,
   4.09385,
   4.023512,
   3.954455,
   3.886655,
   3.820087,
   3.754728,
   3.690554,
   3.627543,
   3.565672,
   3.504919,
   3.445264,
   3.386684,
   3.32916,
   3.272671,
   3.217198,
   3.162721,
   3.10922,
   3.056679,
   3.005078,
   2.954399,
   2.904625,
   2.85574,
   2.807725,
   2.760565,
   2.760565,
   2.760565,
   0};
   graph = new TGraph(130,Cf2Signal_fx10,Cf2Signal_fy10);
   graph->SetName("Cf2Signal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#666666");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#666666");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Cf2Signal10 = new TH1F("Graph_Cf2Signal10","Projection of ",130,5132.8,5867.2);
   Graph_Cf2Signal10->SetMinimum(0);
   Graph_Cf2Signal10->SetMaximum(43.15436);
   Graph_Cf2Signal10->SetDirectory(0);
   Graph_Cf2Signal10->SetStats(0);
   Graph_Cf2Signal10->SetLineWidth(2);
   Graph_Cf2Signal10->SetMarkerStyle(20);
   Graph_Cf2Signal10->GetXaxis()->SetNdivisions(505);
   Graph_Cf2Signal10->GetXaxis()->SetLabelFont(132);
   Graph_Cf2Signal10->GetXaxis()->SetLabelOffset(0.01);
   Graph_Cf2Signal10->GetXaxis()->SetLabelSize(0.06);
   Graph_Cf2Signal10->GetXaxis()->SetTitleSize(0.072);
   Graph_Cf2Signal10->GetXaxis()->SetTitleOffset(0.8);
   Graph_Cf2Signal10->GetXaxis()->SetTitleFont(132);
   Graph_Cf2Signal10->GetYaxis()->SetLabelFont(132);
   Graph_Cf2Signal10->GetYaxis()->SetLabelOffset(0.01);
   Graph_Cf2Signal10->GetYaxis()->SetLabelSize(0.06);
   Graph_Cf2Signal10->GetYaxis()->SetTitleSize(0.072);
   Graph_Cf2Signal10->GetYaxis()->SetTitleOffset(0.8);
   Graph_Cf2Signal10->GetYaxis()->SetTitleFont(132);
   Graph_Cf2Signal10->GetZaxis()->SetLabelFont(132);
   Graph_Cf2Signal10->GetZaxis()->SetLabelSize(0.06);
   Graph_Cf2Signal10->GetZaxis()->SetTitleSize(0.072);
   Graph_Cf2Signal10->GetZaxis()->SetTitleOffset(1.2);
   Graph_Cf2Signal10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Cf2Signal10);
   
   graph->Draw("f");
   
   Double_t CombSignal_fx11[106] = {
   5194,
   5194,
   5200,
   5206,
   5212,
   5218,
   5224,
   5230,
   5236,
   5242,
   5248,
   5254,
   5260,
   5266,
   5272,
   5278,
   5284,
   5290,
   5296,
   5302,
   5308,
   5314,
   5320,
   5326,
   5332,
   5338,
   5344,
   5350,
   5356,
   5362,
   5368,
   5374,
   5380,
   5386,
   5392,
   5398,
   5404,
   5410,
   5416,
   5422,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t CombSignal_fy11[106] = {
   0,
   16.4793,
   16.4793,
   16.17144,
   15.86967,
   15.57385,
   15.28386,
   14.99959,
   14.7209,
   14.4477,
   14.17986,
   13.91728,
   13.65984,
   13.40744,
   13.15998,
   12.91735,
   12.67946,
   12.4462,
   12.21749,
   11.99323,
   11.77333,
   11.5577,
   11.34625,
   11.1389,
   10.93556,
   10.73616,
   10.5406,
   10.34882,
   10.16074,
   9.976277,
   9.795364,
   9.617927,
   9.443896,
   9.273202,
   9.105778,
   8.941558,
   8.780477,
   8.622471,
   8.46748,
   8.315442,
   8.166297,
   8.019989,
   7.876459,
   7.735652,
   7.597515,
   7.461992,
   7.329033,
   7.198585,
   7.070599,
   6.945026,
   6.821818,
   6.700927,
   6.582308,
   6.465916,
   6.351705,
   6.239634,
   6.12966,
   6.021742,
   5.915838,
   5.811909,
   5.709916,
   5.609821,
   5.511586,
   5.415176,
   5.320554,
   5.227685,
   5.136535,
   5.04707,
   4.959258,
   4.873065,
   4.788461,
   4.705414,
   4.623894,
   4.543871,
   4.465316,
   4.388202,
   4.312499,
   4.23818,
   4.165219,
   4.09359,
   4.023266,
   3.954222,
   3.886435,
   3.819879,
   3.75453,
   3.690367,
   3.627365,
   3.565504,
   3.504759,
   3.445112,
   3.38654,
   3.329023,
   3.27254,
   3.217073,
   3.162601,
   3.109107,
   3.05657,
   3.004974,
   2.9543,
   2.904531,
   2.855649,
   2.807638,
   2.760482,
   2.760482,
   2.760482,
   0};
   graph = new TGraph(106,CombSignal_fx11,CombSignal_fy11);
   graph->SetName("CombSignal");
   graph->SetTitle("Projection of ");

   ci = TColor::GetColor("#669999");
   graph->SetFillColor(ci);
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#669999");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_CombSignal11 = new TH1F("Graph_CombSignal11","Projection of ",106,5132.8,5867.2);
   Graph_CombSignal11->SetMinimum(0);
   Graph_CombSignal11->SetMaximum(18.12723);
   Graph_CombSignal11->SetDirectory(0);
   Graph_CombSignal11->SetStats(0);
   Graph_CombSignal11->SetLineWidth(2);
   Graph_CombSignal11->SetMarkerStyle(20);
   Graph_CombSignal11->GetXaxis()->SetNdivisions(505);
   Graph_CombSignal11->GetXaxis()->SetLabelFont(132);
   Graph_CombSignal11->GetXaxis()->SetLabelOffset(0.01);
   Graph_CombSignal11->GetXaxis()->SetLabelSize(0.06);
   Graph_CombSignal11->GetXaxis()->SetTitleSize(0.072);
   Graph_CombSignal11->GetXaxis()->SetTitleOffset(0.8);
   Graph_CombSignal11->GetXaxis()->SetTitleFont(132);
   Graph_CombSignal11->GetYaxis()->SetLabelFont(132);
   Graph_CombSignal11->GetYaxis()->SetLabelOffset(0.01);
   Graph_CombSignal11->GetYaxis()->SetLabelSize(0.06);
   Graph_CombSignal11->GetYaxis()->SetTitleSize(0.072);
   Graph_CombSignal11->GetYaxis()->SetTitleOffset(0.8);
   Graph_CombSignal11->GetYaxis()->SetTitleFont(132);
   Graph_CombSignal11->GetZaxis()->SetLabelFont(132);
   Graph_CombSignal11->GetZaxis()->SetLabelSize(0.06);
   Graph_CombSignal11->GetZaxis()->SetTitleSize(0.072);
   Graph_CombSignal11->GetZaxis()->SetTitleOffset(1.2);
   Graph_CombSignal11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CombSignal11);
   
   graph->Draw("f");
   
   Double_t model_Norm[B_M]_fx12[153] = {
   5194,
   5194,
   5200,
   5206,
   5209,
   5212,
   5218,
   5224,
   5230,
   5233,
   5236,
   5239,
   5242,
   5248,
   5254,
   5257,
   5260,
   5263,
   5266,
   5272,
   5278,
   5281,
   5284,
   5287,
   5290,
   5293,
   5296,
   5299,
   5302,
   5308,
   5311,
   5314,
   5317,
   5320,
   5323,
   5326,
   5329,
   5330.5,
   5332,
   5333.5,
   5335,
   5336.5,
   5338,
   5339.5,
   5341,
   5342.5,
   5344,
   5345.5,
   5347,
   5350,
   5356,
   5359,
   5360.5,
   5362,
   5363.5,
   5365,
   5366.5,
   5368,
   5369.5,
   5371,
   5372.5,
   5374,
   5375.5,
   5377,
   5378.5,
   5380,
   5381.5,
   5383,
   5384.5,
   5386,
   5389,
   5392,
   5395,
   5398,
   5401,
   5402.5,
   5404,
   5405.5,
   5407,
   5408.5,
   5410,
   5411.5,
   5413,
   5416,
   5419,
   5422,
   5425,
   5428,
   5434,
   5440,
   5446,
   5452,
   5458,
   5464,
   5470,
   5476,
   5482,
   5488,
   5494,
   5500,
   5506,
   5512,
   5518,
   5524,
   5530,
   5536,
   5542,
   5548,
   5554,
   5560,
   5566,
   5572,
   5578,
   5584,
   5590,
   5596,
   5602,
   5608,
   5614,
   5620,
   5626,
   5632,
   5638,
   5644,
   5650,
   5656,
   5662,
   5668,
   5674,
   5680,
   5686,
   5692,
   5698,
   5704,
   5710,
   5716,
   5722,
   5728,
   5734,
   5740,
   5746,
   5752,
   5758,
   5764,
   5770,
   5776,
   5782,
   5788,
   5794,
   5800,
   5800,
   5806,
   5806};
   Double_t model_Norm[B_M]_fy12[153] = {
   0,
   22.37771,
   22.37771,
   24.38447,
   25.76586,
   27.46532,
   31.52795,
   35.78961,
   39.52469,
   40.98558,
   42.0973,
   42.83809,
   43.2237,
   43.199,
   42.96923,
   43.16575,
   43.72736,
   44.72047,
   46.16521,
   49.80525,
   53.4522,
   54.76667,
   55.49975,
   55.54503,
   54.87203,
   53.52753,
   51.60214,
   49.23458,
   46.59895,
   41.27353,
   38.92648,
   36.98204,
   35.6136,
   34.89091,
   34.8614,
   35.57939,
   37.12799,
   38.24172,
   39.60275,
   41.2241,
   43.11848,
   45.29915,
   47.77985,
   50.57501,
   53.69699,
   57.14192,
   60.91605,
   65.02877,
   69.44605,
   78.89873,
   98.37154,
   107.3255,
   111.3692,
   115.0356,
   118.2632,
   120.9959,
   123.185,
   124.79,
   125.7802,
   126.1353,
   125.846,
   124.9143,
   123.3533,
   121.1872,
   118.4498,
   115.1845,
   111.4423,
   107.2807,
   102.7623,
   97.95284,
   87.73073,
   77.14594,
   66.686,
   56.7594,
   47.67403,
   43.51342,
   39.63904,
   36.07184,
   32.8099,
   29.8634,
   27.25161,
   24.94536,
   22.91093,
   19.54309,
   16.96874,
   15.01001,
   13.51706,
   12.3751,
   10.81275,
   9.843327,
   9.198467,
   8.73412,
   8.374754,
   8.080477,
   7.829342,
   7.608488,
   7.409853,
   7.228091,
   7.059511,
   6.901489,
   6.752115,
   6.609976,
   6.474004,
   6.343382,
   6.217475,
   6.09578,
   5.977895,
   5.863492,
   5.752301,
   5.644099,
   5.538693,
   5.435922,
   5.335644,
   5.237736,
   5.142089,
   5.048606,
   4.9572,
   4.867791,
   4.780309,
   4.694685,
   4.61086,
   4.528776,
   4.44838,
   4.369623,
   4.292458,
   4.21684,
   4.142728,
   4.070082,
   3.998865,
   3.929039,
   3.860571,
   3.793427,
   3.727576,
   3.662986,
   3.599629,
   3.537476,
   3.4765,
   3.416674,
   3.357973,
   3.300372,
   3.243846,
   3.188373,
   3.133929,
   3.080494,
   3.028045,
   2.976562,
   2.926025,
   2.876413,
   2.827709,
   2.779892,
   2.779892,
   2.779892,
   0};
   graph = new TGraph(153,model_Norm[B_M]_fx12,model_Norm[B_M]_fy12);
   graph->SetName("model_Norm[B_M]");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_model_NormoBB_McB12 = new TH1F("Graph_model_NormoBB_McB12","Projection of ",153,5132.8,5867.2);
   Graph_model_NormoBB_McB12->SetMinimum(0);
   Graph_model_NormoBB_McB12->SetMaximum(138.7488);
   Graph_model_NormoBB_McB12->SetDirectory(0);
   Graph_model_NormoBB_McB12->SetStats(0);
   Graph_model_NormoBB_McB12->SetLineWidth(2);
   Graph_model_NormoBB_McB12->SetMarkerStyle(20);
   Graph_model_NormoBB_McB12->GetXaxis()->SetNdivisions(505);
   Graph_model_NormoBB_McB12->GetXaxis()->SetLabelFont(132);
   Graph_model_NormoBB_McB12->GetXaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBB_McB12->GetXaxis()->SetLabelSize(0.06);
   Graph_model_NormoBB_McB12->GetXaxis()->SetTitleSize(0.072);
   Graph_model_NormoBB_McB12->GetXaxis()->SetTitleOffset(0.8);
   Graph_model_NormoBB_McB12->GetXaxis()->SetTitleFont(132);
   Graph_model_NormoBB_McB12->GetYaxis()->SetLabelFont(132);
   Graph_model_NormoBB_McB12->GetYaxis()->SetLabelOffset(0.01);
   Graph_model_NormoBB_McB12->GetYaxis()->SetLabelSize(0.06);
   Graph_model_NormoBB_McB12->GetYaxis()->SetTitleSize(0.072);
   Graph_model_NormoBB_McB12->GetYaxis()->SetTitleOffset(0.8);
   Graph_model_NormoBB_McB12->GetYaxis()->SetTitleFont(132);
   Graph_model_NormoBB_McB12->GetZaxis()->SetLabelFont(132);
   Graph_model_NormoBB_McB12->GetZaxis()->SetLabelSize(0.06);
   Graph_model_NormoBB_McB12->GetZaxis()->SetTitleSize(0.072);
   Graph_model_NormoBB_McB12->GetZaxis()->SetTitleOffset(1.2);
   Graph_model_NormoBB_McB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_model_Norm[B_M]12);
   
   graph->Draw("l");
   
   Double_t h_data_fx3006[50] = {
   5206,
   5218,
   5230,
   5242,
   5254,
   5266,
   5278,
   5290,
   5302,
   5314,
   5326,
   5338,
   5350,
   5362,
   5374,
   5386,
   5398,
   5410,
   5422,
   5434,
   5446,
   5458,
   5470,
   5482,
   5494,
   5506,
   5518,
   5530,
   5542,
   5554,
   5566,
   5578,
   5590,
   5602,
   5614,
   5626,
   5638,
   5650,
   5662,
   5674,
   5686,
   5698,
   5710,
   5722,
   5734,
   5746,
   5758,
   5770,
   5782,
   5794};
   Double_t h_data_fy3006[50] = {
   28,
   38,
   56,
   58,
   35,
   43,
   56,
   50,
   48,
   35,
   32,
   46,
   73,
   113,
   128,
   90,
   59,
   32,
   18,
   8,
   8,
   11,
   6,
   6,
   8,
   6,
   3,
   7,
   3,
   3,
   3,
   4,
   1,
   3,
   4,
   5,
   4,
   9,
   5,
   1,
   2,
   2,
   4,
   4,
   1,
   7,
   5,
   4,
   4,
   2};
   Double_t h_data_felx3006[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fely3006[50] = {
   5.259711,
   6.137163,
   7.4609,
   7.593751,
   5.887675,
   6.531834,
   7.4609,
   7.047337,
   6.903979,
   5.887675,
   5.627135,
   6.757581,
   8.524388,
   10.1419,
   10.82475,
   9.469177,
   7.659312,
   5.627135,
   4.202887,
   2.768386,
   2.768386,
   3.265579,
   2.379931,
   2.379931,
   2.768386,
   2.379931,
   1.632705,
   2.58147,
   1.632705,
   1.632705,
   1.632705,
   1.914339,
   0.8272462,
   1.632705,
   1.914339,
   2.159691,
   1.914339,
   2.943461,
   2.159691,
   0.8272462,
   1.291815,
   1.291815,
   1.914339,
   1.914339,
   0.8272462,
   2.58147,
   2.159691,
   1.914339,
   1.914339,
   1.291815};
   Double_t h_data_fehx3006[50] = {
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6,
   6};
   Double_t h_data_fehy3006[50] = {
   6.354446,
   7.218484,
   8.527879,
   8.659564,
   6.97241,
   7.608278,
   8.527879,
   8.118225,
   7.97633,
   6.97241,
   6.715753,
   7.831489,
   9.583044,
   11.1419,
   11.82475,
   10.522,
   8.724565,
   6.715753,
   5.321007,
   3.945142,
   3.945142,
   4.416521,
   3.583642,
   3.583642,
   3.945142,
   3.583642,
   2.918186,
   3.770281,
   2.918186,
   2.918186,
   2.918186,
   3.162753,
   2.299527,
   2.918186,
   3.162753,
   3.382473,
   3.162753,
   4.110204,
   3.382473,
   2.299527,
   2.63786,
   2.63786,
   3.162753,
   3.162753,
   2.299527,
   3.770281,
   3.382473,
   3.162753,
   3.162753,
   2.63786};
   grae = new TGraphAsymmErrors(50,h_data_fx3006,h_data_fy3006,h_data_felx3006,h_data_fehx3006,h_data_fely3006,h_data_fehy3006);
   grae->SetName("h_data");
   grae->SetTitle("Histogram of data_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(20);
   
   TH1F *Graph_h_data3006 = new TH1F("Graph_h_data3006","Histogram of data_plot__B_M",100,5140,5860);
   Graph_h_data3006->SetMinimum(0.1554784);
   Graph_h_data3006->SetMaximum(153.79);
   Graph_h_data3006->SetDirectory(0);
   Graph_h_data3006->SetStats(0);
   Graph_h_data3006->SetLineWidth(2);
   Graph_h_data3006->SetMarkerStyle(20);
   Graph_h_data3006->GetXaxis()->SetNdivisions(505);
   Graph_h_data3006->GetXaxis()->SetLabelFont(132);
   Graph_h_data3006->GetXaxis()->SetLabelOffset(0.01);
   Graph_h_data3006->GetXaxis()->SetLabelSize(0.06);
   Graph_h_data3006->GetXaxis()->SetTitleSize(0.072);
   Graph_h_data3006->GetXaxis()->SetTitleOffset(0.8);
   Graph_h_data3006->GetXaxis()->SetTitleFont(132);
   Graph_h_data3006->GetYaxis()->SetLabelFont(132);
   Graph_h_data3006->GetYaxis()->SetLabelOffset(0.01);
   Graph_h_data3006->GetYaxis()->SetLabelSize(0.06);
   Graph_h_data3006->GetYaxis()->SetTitleSize(0.072);
   Graph_h_data3006->GetYaxis()->SetTitleOffset(0.8);
   Graph_h_data3006->GetYaxis()->SetTitleFont(132);
   Graph_h_data3006->GetZaxis()->SetLabelFont(132);
   Graph_h_data3006->GetZaxis()->SetLabelSize(0.06);
   Graph_h_data3006->GetZaxis()->SetTitleSize(0.072);
   Graph_h_data3006->GetZaxis()->SetTitleOffset(1.2);
   Graph_h_data3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_data3006);
   
   grae->Draw("p");
   
   TH1D *frame_b24f250__4 = new TH1D("frame_b24f250__4","",100,5200,5800);
   frame_b24f250__4->SetBinContent(1,146.816);
   frame_b24f250__4->SetMaximum(150);
   frame_b24f250__4->SetEntries(1);
   frame_b24f250__4->SetDirectory(0);
   frame_b24f250__4->SetStats(0);
   frame_b24f250__4->SetLineWidth(2);
   frame_b24f250__4->SetMarkerStyle(20);
   frame_b24f250__4->GetXaxis()->SetTitle("#it{m}(#it{K}_{S}^{0}#it{K^{}#lower[0.1]{^{#font[122]{-}}}#pi^{+}}) [MeV/#it{c}^{2}]");
   frame_b24f250__4->GetXaxis()->SetNdivisions(505);
   frame_b24f250__4->GetXaxis()->SetLabelFont(132);
   frame_b24f250__4->GetXaxis()->SetLabelOffset(0.01);
   frame_b24f250__4->GetXaxis()->SetLabelSize(0.06);
   frame_b24f250__4->GetXaxis()->SetTitleSize(0.072);
   frame_b24f250__4->GetXaxis()->SetTitleOffset(0.98);
   frame_b24f250__4->GetXaxis()->SetTitleFont(132);
   frame_b24f250__4->GetYaxis()->SetTitle("Candidates / ( 12 MeV/#it{c}^{2} )");
   frame_b24f250__4->GetYaxis()->SetRange(0,2);
   frame_b24f250__4->GetYaxis()->SetNdivisions(504);
   frame_b24f250__4->GetYaxis()->SetLabelFont(132);
   frame_b24f250__4->GetYaxis()->SetLabelOffset(0.01);
   frame_b24f250__4->GetYaxis()->SetLabelSize(0.06);
   frame_b24f250__4->GetYaxis()->SetTitleSize(0.072);
   frame_b24f250__4->GetYaxis()->SetTitleOffset(0.96);
   frame_b24f250__4->GetYaxis()->SetTitleFont(132);
   frame_b24f250__4->GetZaxis()->SetLabelFont(132);
   frame_b24f250__4->GetZaxis()->SetLabelSize(0.06);
   frame_b24f250__4->GetZaxis()->SetTitleSize(0.072);
   frame_b24f250__4->GetZaxis()->SetTitleOffset(1.2);
   frame_b24f250__4->GetZaxis()->SetTitleFont(132);
   frame_b24f250__4->Draw("AXISSAME");
   
   TPaveText *pt = new TPaveText(0.52,0.8,0.75,0.9,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.5,0.35,0.83,0.77,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("BsSignal","#font[12]{B_{s}^{#it{0}}#rightarrow K_{#it{S}}^{#it{0}}K^{#minus}#it{#pi}^{#plus}}","f");

   ci = TColor::GetColor("#ccccff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("BdSignal","#font[132]{#it{B}^{0}#rightarrow #it{K}_{S}^{0}#it{K}^{#minus}#it{#pi}^{#plus}}","f");

   ci = TColor::GetColor("#cc99cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Cf1Signal","#font[12]{B^{#it{0}}#rightarrow K_{#it{S}}^{#it{0}}K^{#plus}K^{#minus}}","f");

   ci = TColor::GetColor("#666666");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("Cf2Signal","#font[12]{B^{#it{0}}#rightarrow K_{#it{S}}^{#it{0}}#it{#pi^{#plus}}#it{#pi^{#minus}}}","f");

   ci = TColor::GetColor("#000066");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("CombSignal","#font[132]{Combinatorial}","f");

   ci = TColor::GetColor("#669999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   C->Modified();
   C->cd();
   C->SetSelected(C);
}


==> figs/fig3a.C <==
{
//=========Macro generated from canvas: c1/
//=========  (Thu Feb 14 12:00:12 2019) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   c1->SetHighLightColor(2);
   c1->Range(-4.170732,-5.38961,27.53659,28.37662);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetRightMargin(0.08);
   c1->SetBottomMargin(0.13);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2F *h_Pos = new TH2F("h_Pos","",31,-1,25,31,-1,25);
   h_Pos->SetBinContent(73,5924.888);
   h_Pos->SetBinContent(74,6339.777);
   h_Pos->SetBinContent(78,2474.27);
   h_Pos->SetBinContent(79,6559.441);
   h_Pos->SetBinContent(82,3708.452);
   h_Pos->SetBinContent(84,2429.403);
   h_Pos->SetBinContent(85,7399.638);
   h_Pos->SetBinContent(102,3957.983);
   h_Pos->SetBinContent(103,2544.051);
   h_Pos->SetBinContent(104,34187.32);
   h_Pos->SetBinContent(105,29134.14);
   h_Pos->SetBinContent(106,18792.53);
   h_Pos->SetBinContent(107,38829.98);
   h_Pos->SetBinContent(108,17266.08);
   h_Pos->SetBinContent(109,2931.75);
   h_Pos->SetBinContent(110,24064);
   h_Pos->SetBinContent(111,607.6159);
   h_Pos->SetBinContent(112,1697.051);
   h_Pos->SetBinContent(113,3620.294);
   h_Pos->SetBinContent(114,4514.583);
   h_Pos->SetBinContent(115,17550.48);
   h_Pos->SetBinContent(116,602.3176);
   h_Pos->SetBinContent(118,7439.506);
   h_Pos->SetBinContent(119,6647.202);
   h_Pos->SetBinContent(120,18241.91);
   h_Pos->SetBinContent(121,4658.455);
   h_Pos->SetBinContent(122,38808.66);
   h_Pos->SetBinContent(123,54237.33);
   h_Pos->SetBinContent(124,7416.996);
   h_Pos->SetBinContent(125,1782.918);
   h_Pos->SetBinContent(126,3403.316);
   h_Pos->SetBinContent(127,3060.546);
   h_Pos->SetBinContent(134,6001.077);
   h_Pos->SetBinContent(135,11850.29);
   h_Pos->SetBinContent(136,4709.038);
   h_Pos->SetBinContent(139,17275.46);
   h_Pos->SetBinContent(141,4737.225);
   h_Pos->SetBinContent(142,3838.445);
   h_Pos->SetBinContent(143,10442.23);
   h_Pos->SetBinContent(144,3694.612);
   h_Pos->SetBinContent(145,4326.252);
   h_Pos->SetBinContent(146,17229.49);
   h_Pos->SetBinContent(147,11011.14);
   h_Pos->SetBinContent(148,4648.802);
   h_Pos->SetBinContent(149,8284.788);
   h_Pos->SetBinContent(150,10676.41);
   h_Pos->SetBinContent(151,8623.176);
   h_Pos->SetBinContent(152,7626.707);
   h_Pos->SetBinContent(153,5668.036);
   h_Pos->SetBinContent(154,10302.07);
   h_Pos->SetBinContent(155,13757.68);
   h_Pos->SetBinContent(156,7149.506);
   h_Pos->SetBinContent(157,6392.469);
   h_Pos->SetBinContent(158,27662.46);
   h_Pos->SetBinContent(159,4414.537);
   h_Pos->SetBinContent(160,22238.96);
   h_Pos->SetBinContent(161,12124.94);
   h_Pos->SetBinContent(167,12378.67);
   h_Pos->SetBinContent(168,47739.75);
   h_Pos->SetBinContent(173,7187.682);
   h_Pos->SetBinContent(176,6489.416);
   h_Pos->SetBinContent(177,2173.524);
   h_Pos->SetBinContent(181,6592.271);
   h_Pos->SetBinContent(184,1856.512);
   h_Pos->SetBinContent(185,3184.382);
   h_Pos->SetBinContent(186,1758.175);
   h_Pos->SetBinContent(187,3082.98);
   h_Pos->SetBinContent(188,2316.819);
   h_Pos->SetBinContent(190,7919.917);
   h_Pos->SetBinContent(191,2226.532);
   h_Pos->SetBinContent(201,16452.04);
   h_Pos->SetBinContent(210,6509.167);
   h_Pos->SetBinContent(211,1993.264);
   h_Pos->SetBinContent(214,1673.488);
   h_Pos->SetBinContent(215,10544.24);
   h_Pos->SetBinContent(226,4800.356);
   h_Pos->SetBinContent(234,31618.76);
   h_Pos->SetBinContent(235,12174.83);
   h_Pos->SetBinContent(237,5977.381);
   h_Pos->SetBinContent(238,3349.726);
   h_Pos->SetBinContent(240,7539.958);
   h_Pos->SetBinContent(243,4109.316);
   h_Pos->SetBinContent(244,5053.426);
   h_Pos->SetBinContent(251,796.1252);
   h_Pos->SetBinContent(252,1284.078);
   h_Pos->SetBinContent(253,2229.047);
   h_Pos->SetBinContent(255,1064.258);
   h_Pos->SetBinContent(258,1484.277);
   h_Pos->SetBinContent(259,3306.019);
   h_Pos->SetBinContent(260,5376.751);
   h_Pos->SetBinContent(266,6317.483);
   h_Pos->SetBinContent(267,32076.11);
   h_Pos->SetBinContent(269,2937.024);
   h_Pos->SetBinContent(270,5534.042);
   h_Pos->SetBinContent(271,2012.843);
   h_Pos->SetBinContent(272,3384.106);
   h_Pos->SetBinContent(274,9003.943);
   h_Pos->SetBinContent(276,4086.969);
   h_Pos->SetBinContent(278,1417.354);
   h_Pos->SetBinContent(279,2524.575);
   h_Pos->SetBinContent(284,1705.556);
   h_Pos->SetBinContent(285,4543.362);
   h_Pos->SetBinContent(289,607.0916);
   h_Pos->SetBinContent(299,2594.636);
   h_Pos->SetBinContent(300,38080.62);
   h_Pos->SetBinContent(301,21383.05);
   h_Pos->SetBinContent(305,3477.936);
   h_Pos->SetBinContent(306,3381.366);
   h_Pos->SetBinContent(307,4089.069);
   h_Pos->SetBinContent(308,10227.77);
   h_Pos->SetBinContent(311,1537.601);
   h_Pos->SetBinContent(312,3354.101);
   h_Pos->SetBinContent(313,1656.697);
   h_Pos->SetBinContent(333,24950.15);
   h_Pos->SetBinContent(334,2119.025);
   h_Pos->SetBinContent(335,20061.48);
   h_Pos->SetBinContent(338,9346.74);
   h_Pos->SetBinContent(347,4327.319);
   h_Pos->SetBinContent(354,2185.901);
   h_Pos->SetBinContent(366,6640.253);
   h_Pos->SetBinContent(367,9166.223);
   h_Pos->SetBinContent(368,2974.729);
   h_Pos->SetBinContent(371,3282.167);
   h_Pos->SetBinContent(399,4793.548);
   h_Pos->SetBinContent(400,10396.14);
   h_Pos->SetBinContent(404,2254.476);
   h_Pos->SetBinContent(405,3953.351);
   h_Pos->SetBinContent(415,5750.857);
   h_Pos->SetBinContent(420,3747.272);
   h_Pos->SetBinContent(431,1334.295);
   h_Pos->SetBinContent(432,5747.067);
   h_Pos->SetBinContent(433,5778.224);
   h_Pos->SetBinContent(438,2287.688);
   h_Pos->SetBinContent(452,998.6786);
   h_Pos->SetBinContent(465,11440.96);
   h_Pos->SetBinContent(466,6519.869);
   h_Pos->SetBinContent(468,1558.474);
   h_Pos->SetBinContent(471,1806.371);
   h_Pos->SetBinContent(477,1975.736);
   h_Pos->SetBinContent(480,1707.356);
   h_Pos->SetBinContent(483,2417.335);
   h_Pos->SetBinContent(498,7809.178);
   h_Pos->SetBinContent(499,3971.175);
   h_Pos->SetBinContent(502,1837.129);
   h_Pos->SetBinContent(506,1243.125);
   h_Pos->SetBinContent(510,1977.895);
   h_Pos->SetBinContent(512,1780.113);
   h_Pos->SetBinContent(531,5422.396);
   h_Pos->SetBinContent(532,3382.51);
   h_Pos->SetBinContent(533,6053.083);
   h_Pos->SetBinContent(537,2289.254);
   h_Pos->SetBinContent(542,1790.58);
   h_Pos->SetBinContent(548,691.2646);
   h_Pos->SetBinContent(563,4162.02);
   h_Pos->SetBinContent(564,5200.675);
   h_Pos->SetBinContent(568,1384.736);
   h_Pos->SetBinContent(570,2877.106);
   h_Pos->SetBinContent(596,2232.614);
   h_Pos->SetBinContent(597,5482.692);
   h_Pos->SetBinContent(598,13461.68);
   h_Pos->SetBinContent(601,5103.317);
   h_Pos->SetBinContent(613,1683.624);
   h_Pos->SetBinContent(629,3312.903);
   h_Pos->SetBinContent(630,5775.549);
   h_Pos->SetBinContent(631,9322.281);
   h_Pos->SetBinContent(636,2218.25);
   h_Pos->SetBinContent(641,2424.139);
   h_Pos->SetBinContent(643,1498.985);
   h_Pos->SetBinContent(663,11837.92);
   h_Pos->SetBinContent(664,9364.672);
   h_Pos->SetBinContent(665,723.8693);
   h_Pos->SetBinContent(668,3987.126);
   h_Pos->SetBinContent(669,1589.331);
   h_Pos->SetBinContent(676,1071.336);
   h_Pos->SetBinContent(677,5428.779);
   h_Pos->SetBinContent(695,4775.767);
   h_Pos->SetBinContent(696,16839.67);
   h_Pos->SetBinContent(697,11840.79);
   h_Pos->SetBinContent(700,5944.954);
   h_Pos->SetBinContent(703,1515.105);
   h_Pos->SetBinContent(705,1914.165);
   h_Pos->SetBinContent(708,1594.066);
   h_Pos->SetBinContent(729,11860.22);
   h_Pos->SetBinContent(730,2308.21);
   h_Pos->SetBinContent(733,2548.939);
   h_Pos->SetBinContent(735,1733.592);
   h_Pos->SetBinContent(738,1975.645);
   h_Pos->SetBinContent(741,457.2718);
   h_Pos->SetBinContent(762,17737.67);
   h_Pos->SetBinContent(763,7564.546);
   h_Pos->SetBinContent(766,1961.512);
   h_Pos->SetBinContent(767,1297.404);
   h_Pos->SetBinContent(770,2422.942);
   h_Pos->SetBinContent(772,3168.78);
   h_Pos->SetBinContent(773,848.9517);
   h_Pos->SetBinContent(795,36512.86);
   h_Pos->SetBinContent(796,5380.122);
   h_Pos->SetBinContent(797,780.9445);
   h_Pos->SetBinContent(799,836.1116);
   h_Pos->SetBinContent(800,1527.768);
   h_Pos->SetBinContent(803,1818.606);
   h_Pos->SetBinContent(805,848.7913);
   h_Pos->SetBinContent(828,6629.383);
   h_Pos->SetBinContent(829,9509.277);
   h_Pos->SetBinContent(861,5084.872);
   h_Pos->SetBinContent(862,9161.673);
   h_Pos->SetBinContent(863,6516.231);
   h_Pos->SetBinContent(894,2513.183);
   h_Pos->SetBinContent(895,13353.77);
   h_Pos->SetBinContent(896,5591.225);
   h_Pos->SetBinContent(897,3019.242);
   h_Pos->SetBinContent(898,1798.265);
   h_Pos->SetBinContent(927,1708.026);
   h_Pos->SetBinContent(928,8875.896);
   h_Pos->SetBinContent(929,5239.354);
   h_Pos->SetBinContent(931,1848.357);
   h_Pos->SetBinContent(961,9075.198);
   h_Pos->SetBinContent(962,3534.812);
   h_Pos->SetBinContent(964,3935.526);
   h_Pos->SetEntries(961);
   h_Pos->SetStats(0);
   h_Pos->SetLineColor(35);
   h_Pos->GetXaxis()->SetTitle("#it{m}^{2}(#it{K}^{0}_{S}#it{#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}) [GeV^{2}/#it{c}^{4}]");
   h_Pos->GetXaxis()->SetLabelFont(132);
   h_Pos->GetXaxis()->SetTitleSize(0.06);
   h_Pos->GetXaxis()->SetTitleOffset(0.8);
   h_Pos->GetXaxis()->SetTitleFont(132);
   h_Pos->GetYaxis()->SetTitle("#it{m}^{2}(#it{K^{+}#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}) [GeV^{2}/#it{c}^{4}]");
   h_Pos->GetYaxis()->SetLabelFont(132);
   h_Pos->GetYaxis()->SetTitleSize(0.06);
   h_Pos->GetYaxis()->SetTitleOffset(0.7);
   h_Pos->GetYaxis()->SetTitleFont(132);
   h_Pos->GetZaxis()->SetLabelFont(42);
   h_Pos->GetZaxis()->SetLabelSize(0.035);
   h_Pos->GetZaxis()->SetTitleSize(0.035);
   h_Pos->GetZaxis()->SetTitleFont(42);
   h_Pos->Draw("BOX");
   
   TH2F *h1_DD_2011_Tot = new TH2F("h1_DD_2011_Tot","",31,-1,25,31,-1,25);
   h1_DD_2011_Tot->SetBinContent(70,-0.1947352);
   h1_DD_2011_Tot->SetBinContent(71,-259.1925);
   h1_DD_2011_Tot->SetBinContent(72,-8.789454);
   h1_DD_2011_Tot->SetBinContent(75,-254.2228);
   h1_DD_2011_Tot->SetBinContent(76,-1090.074);
   h1_DD_2011_Tot->SetBinContent(77,-205.9443);
   h1_DD_2011_Tot->SetBinContent(80,-270.8041);
   h1_DD_2011_Tot->SetBinContent(81,-555.2215);
   h1_DD_2011_Tot->SetBinContent(83,-547.1058);
   h1_DD_2011_Tot->SetBinContent(86,-677.5068);
   h1_DD_2011_Tot->SetBinContent(87,-201.0228);
   h1_DD_2011_Tot->SetBinContent(88,-94.78911);
   h1_DD_2011_Tot->SetBinContent(117,-2947.98);
   h1_DD_2011_Tot->SetBinContent(128,-3.74259);
   h1_DD_2011_Tot->SetBinContent(137,-823.5847);
   h1_DD_2011_Tot->SetBinContent(138,-124.1202);
   h1_DD_2011_Tot->SetBinContent(140,-3466.102);
   h1_DD_2011_Tot->SetBinContent(162,-21.66986);
   h1_DD_2011_Tot->SetBinContent(169,-1227.734);
   h1_DD_2011_Tot->SetBinContent(170,-4434.593);
   h1_DD_2011_Tot->SetBinContent(171,-33.54442);
   h1_DD_2011_Tot->SetBinContent(172,-1445.272);
   h1_DD_2011_Tot->SetBinContent(174,-1080.287);
   h1_DD_2011_Tot->SetBinContent(175,-830.0146);
   h1_DD_2011_Tot->SetBinContent(178,-106.2511);
   h1_DD_2011_Tot->SetBinContent(179,-385.4248);
   h1_DD_2011_Tot->SetBinContent(180,-406.5472);
   h1_DD_2011_Tot->SetBinContent(182,-238.803);
   h1_DD_2011_Tot->SetBinContent(183,-1138.45);
   h1_DD_2011_Tot->SetBinContent(189,-1075.597);
   h1_DD_2011_Tot->SetBinContent(192,-523.6656);
   h1_DD_2011_Tot->SetBinContent(193,-4327.895);
   h1_DD_2011_Tot->SetBinContent(194,-74.8792);
   h1_DD_2011_Tot->SetBinContent(195,-337.4377);
   h1_DD_2011_Tot->SetBinContent(200,-603.9307);
   h1_DD_2011_Tot->SetBinContent(202,-1028.202);
   h1_DD_2011_Tot->SetBinContent(203,-121.7019);
   h1_DD_2011_Tot->SetBinContent(204,-381.6217);
   h1_DD_2011_Tot->SetBinContent(205,-125.0514);
   h1_DD_2011_Tot->SetBinContent(206,-1080.05);
   h1_DD_2011_Tot->SetBinContent(207,-205.2647);
   h1_DD_2011_Tot->SetBinContent(208,-856.8699);
   h1_DD_2011_Tot->SetBinContent(209,-10.95154);
   h1_DD_2011_Tot->SetBinContent(212,-198.816);
   h1_DD_2011_Tot->SetBinContent(213,-3.019751);
   h1_DD_2011_Tot->SetBinContent(216,-144.7785);
   h1_DD_2011_Tot->SetBinContent(217,-642.3511);
   h1_DD_2011_Tot->SetBinContent(218,-709.7204);
   h1_DD_2011_Tot->SetBinContent(219,-454.182);
   h1_DD_2011_Tot->SetBinContent(220,-204.4223);
   h1_DD_2011_Tot->SetBinContent(221,-12.62612);
   h1_DD_2011_Tot->SetBinContent(222,-379.3764);
   h1_DD_2011_Tot->SetBinContent(223,-15.36217);
   h1_DD_2011_Tot->SetBinContent(224,-164.9829);
   h1_DD_2011_Tot->SetBinContent(225,-727.744);
   h1_DD_2011_Tot->SetBinContent(227,-273.2505);
   h1_DD_2011_Tot->SetBinContent(228,-234.5282);
   h1_DD_2011_Tot->SetBinContent(233,-405.9561);
   h1_DD_2011_Tot->SetBinContent(236,-1054.307);
   h1_DD_2011_Tot->SetBinContent(239,-520.7313);
   h1_DD_2011_Tot->SetBinContent(241,-136.0528);
   h1_DD_2011_Tot->SetBinContent(242,-755.6989);
   h1_DD_2011_Tot->SetBinContent(245,-1078.153);
   h1_DD_2011_Tot->SetBinContent(246,-1184.25);
   h1_DD_2011_Tot->SetBinContent(247,-213.429);
   h1_DD_2011_Tot->SetBinContent(248,-777.1696);
   h1_DD_2011_Tot->SetBinContent(249,-306.6916);
   h1_DD_2011_Tot->SetBinContent(250,-319.9384);
   h1_DD_2011_Tot->SetBinContent(254,-400.8489);
   h1_DD_2011_Tot->SetBinContent(256,-3834.439);
   h1_DD_2011_Tot->SetBinContent(257,-1325.942);
   h1_DD_2011_Tot->SetBinContent(268,-780.955);
   h1_DD_2011_Tot->SetBinContent(273,-491.1642);
   h1_DD_2011_Tot->SetBinContent(275,-1409.54);
   h1_DD_2011_Tot->SetBinContent(277,-81.09461);
   h1_DD_2011_Tot->SetBinContent(280,-175.3641);
   h1_DD_2011_Tot->SetBinContent(281,-102.9963);
   h1_DD_2011_Tot->SetBinContent(282,-312.3784);
   h1_DD_2011_Tot->SetBinContent(283,-284.6542);
   h1_DD_2011_Tot->SetBinContent(286,-301.9279);
   h1_DD_2011_Tot->SetBinContent(287,-310.2356);
   h1_DD_2011_Tot->SetBinContent(288,-1020.607);
   h1_DD_2011_Tot->SetBinContent(290,-2183.489);
   h1_DD_2011_Tot->SetBinContent(291,-1499.31);
   h1_DD_2011_Tot->SetBinContent(292,-1435.53);
   h1_DD_2011_Tot->SetBinContent(302,-235.7809);
   h1_DD_2011_Tot->SetBinContent(303,-806.9813);
   h1_DD_2011_Tot->SetBinContent(304,-944.8034);
   h1_DD_2011_Tot->SetBinContent(309,-272.894);
   h1_DD_2011_Tot->SetBinContent(310,-1780.545);
   h1_DD_2011_Tot->SetBinContent(314,-283.8646);
   h1_DD_2011_Tot->SetBinContent(315,-953.6899);
   h1_DD_2011_Tot->SetBinContent(316,-201.789);
   h1_DD_2011_Tot->SetBinContent(317,-696.5922);
   h1_DD_2011_Tot->SetBinContent(318,-833.4549);
   h1_DD_2011_Tot->SetBinContent(319,-272.3193);
   h1_DD_2011_Tot->SetBinContent(320,-1926.923);
   h1_DD_2011_Tot->SetBinContent(321,-1956.321);
   h1_DD_2011_Tot->SetBinContent(322,-555.9324);
   h1_DD_2011_Tot->SetBinContent(323,-656.1234);
   h1_DD_2011_Tot->SetBinContent(324,-912.1894);
   h1_DD_2011_Tot->SetBinContent(325,-587.5867);
   h1_DD_2011_Tot->SetBinContent(332,-349.4536);
   h1_DD_2011_Tot->SetBinContent(336,-97.92847);
   h1_DD_2011_Tot->SetBinContent(337,-11.82021);
   h1_DD_2011_Tot->SetBinContent(339,-473.8952);
   h1_DD_2011_Tot->SetBinContent(340,-838.7392);
   h1_DD_2011_Tot->SetBinContent(341,-33.54611);
   h1_DD_2011_Tot->SetBinContent(342,-10.9989);
   h1_DD_2011_Tot->SetBinContent(343,-173.4727);
   h1_DD_2011_Tot->SetBinContent(344,-1247.049);
   h1_DD_2011_Tot->SetBinContent(345,-431.0342);
   h1_DD_2011_Tot->SetBinContent(346,-144.4367);
   h1_DD_2011_Tot->SetBinContent(348,-38.81312);
   h1_DD_2011_Tot->SetBinContent(349,-235.3872);
   h1_DD_2011_Tot->SetBinContent(350,-345.8668);
   h1_DD_2011_Tot->SetBinContent(351,-284.6685);
   h1_DD_2011_Tot->SetBinContent(352,-266.3549);
   h1_DD_2011_Tot->SetBinContent(353,-21.86865);
   h1_DD_2011_Tot->SetBinContent(355,-655.928);
   h1_DD_2011_Tot->SetBinContent(356,-1671.02);
   h1_DD_2011_Tot->SetBinContent(357,-206.1987);
   h1_DD_2011_Tot->SetBinContent(365,-417.3415);
   h1_DD_2011_Tot->SetBinContent(369,-95.57677);
   h1_DD_2011_Tot->SetBinContent(370,-818.2553);
   h1_DD_2011_Tot->SetBinContent(372,-497.8897);
   h1_DD_2011_Tot->SetBinContent(373,-194.9083);
   h1_DD_2011_Tot->SetBinContent(374,-32.67919);
   h1_DD_2011_Tot->SetBinContent(375,-10.86141);
   h1_DD_2011_Tot->SetBinContent(376,-106.2001);
   h1_DD_2011_Tot->SetBinContent(377,-190.1753);
   h1_DD_2011_Tot->SetBinContent(378,-12.92457);
   h1_DD_2011_Tot->SetBinContent(379,-96.34303);
   h1_DD_2011_Tot->SetBinContent(380,-191.4086);
   h1_DD_2011_Tot->SetBinContent(381,-349.9625);
   h1_DD_2011_Tot->SetBinContent(382,-694.3779);
   h1_DD_2011_Tot->SetBinContent(383,-360.601);
   h1_DD_2011_Tot->SetBinContent(384,-1448.755);
   h1_DD_2011_Tot->SetBinContent(385,-126.4129);
   h1_DD_2011_Tot->SetBinContent(386,-81.85632);
   h1_DD_2011_Tot->SetBinContent(387,-945.6436);
   h1_DD_2011_Tot->SetBinContent(388,-247.0422);
   h1_DD_2011_Tot->SetBinContent(389,-490.1078);
   h1_DD_2011_Tot->SetBinContent(398,-17.95686);
   h1_DD_2011_Tot->SetBinContent(401,-427.9019);
   h1_DD_2011_Tot->SetBinContent(402,-2.394958);
   h1_DD_2011_Tot->SetBinContent(403,-64.30088);
   h1_DD_2011_Tot->SetBinContent(406,-541.9811);
   h1_DD_2011_Tot->SetBinContent(407,-145.7436);
   h1_DD_2011_Tot->SetBinContent(408,-181.8992);
   h1_DD_2011_Tot->SetBinContent(409,-1.845848);
   h1_DD_2011_Tot->SetBinContent(410,-73.70631);
   h1_DD_2011_Tot->SetBinContent(411,-527.5381);
   h1_DD_2011_Tot->SetBinContent(412,-125.1808);
   h1_DD_2011_Tot->SetBinContent(413,-353.8414);
   h1_DD_2011_Tot->SetBinContent(414,-222.4013);
   h1_DD_2011_Tot->SetBinContent(416,-924.1604);
   h1_DD_2011_Tot->SetBinContent(417,-1462.395);
   h1_DD_2011_Tot->SetBinContent(418,-148.5713);
   h1_DD_2011_Tot->SetBinContent(419,-191.7304);
   h1_DD_2011_Tot->SetBinContent(421,-438.6136);
   h1_DD_2011_Tot->SetBinContent(434,-300.7862);
   h1_DD_2011_Tot->SetBinContent(435,-88.06005);
   h1_DD_2011_Tot->SetBinContent(436,-111.27);
   h1_DD_2011_Tot->SetBinContent(437,-770.5958);
   h1_DD_2011_Tot->SetBinContent(439,-399.7795);
   h1_DD_2011_Tot->SetBinContent(440,-17.63593);
   h1_DD_2011_Tot->SetBinContent(441,-2.510054);
   h1_DD_2011_Tot->SetBinContent(442,-169.5653);
   h1_DD_2011_Tot->SetBinContent(443,-97.6366);
   h1_DD_2011_Tot->SetBinContent(444,-69.49564);
   h1_DD_2011_Tot->SetBinContent(445,-482.9075);
   h1_DD_2011_Tot->SetBinContent(446,-137.9297);
   h1_DD_2011_Tot->SetBinContent(447,-147.554);
   h1_DD_2011_Tot->SetBinContent(448,-181.4929);
   h1_DD_2011_Tot->SetBinContent(449,-107.6178);
   h1_DD_2011_Tot->SetBinContent(450,-19.64293);
   h1_DD_2011_Tot->SetBinContent(451,-672.3109);
   h1_DD_2011_Tot->SetBinContent(453,-422.0681);
   h1_DD_2011_Tot->SetBinContent(464,-513.7916);
   h1_DD_2011_Tot->SetBinContent(467,-224.5467);
   h1_DD_2011_Tot->SetBinContent(469,-10.93745);
   h1_DD_2011_Tot->SetBinContent(470,-103.521);
   h1_DD_2011_Tot->SetBinContent(472,-209.9785);
   h1_DD_2011_Tot->SetBinContent(473,-279.275);
   h1_DD_2011_Tot->SetBinContent(474,-21.14061);
   h1_DD_2011_Tot->SetBinContent(475,-119.2888);
   h1_DD_2011_Tot->SetBinContent(476,-812.2257);
   h1_DD_2011_Tot->SetBinContent(478,-229.7702);
   h1_DD_2011_Tot->SetBinContent(479,-296.4083);
   h1_DD_2011_Tot->SetBinContent(481,-525.3347);
   h1_DD_2011_Tot->SetBinContent(482,-136.8256);
   h1_DD_2011_Tot->SetBinContent(484,-441.8895);
   h1_DD_2011_Tot->SetBinContent(485,-910.1238);
   h1_DD_2011_Tot->SetBinContent(497,-546.9517);
   h1_DD_2011_Tot->SetBinContent(500,-91.06866);
   h1_DD_2011_Tot->SetBinContent(501,-1.508666);
   h1_DD_2011_Tot->SetBinContent(503,-75.88991);
   h1_DD_2011_Tot->SetBinContent(504,-9.187519);
   h1_DD_2011_Tot->SetBinContent(505,-140.5293);
   h1_DD_2011_Tot->SetBinContent(507,-2.453012);
   h1_DD_2011_Tot->SetBinContent(508,-19.04482);
   h1_DD_2011_Tot->SetBinContent(509,-201.386);
   h1_DD_2011_Tot->SetBinContent(511,-197.6393);
   h1_DD_2011_Tot->SetBinContent(513,-131.0459);
   h1_DD_2011_Tot->SetBinContent(514,-509.4546);
   h1_DD_2011_Tot->SetBinContent(515,-926.2357);
   h1_DD_2011_Tot->SetBinContent(516,-482.3116);
   h1_DD_2011_Tot->SetBinContent(517,-904.4317);
   h1_DD_2011_Tot->SetBinContent(518,-0.08672354);
   h1_DD_2011_Tot->SetBinContent(530,-326.3174);
   h1_DD_2011_Tot->SetBinContent(534,-12.76733);
   h1_DD_2011_Tot->SetBinContent(535,-7.969845);
   h1_DD_2011_Tot->SetBinContent(536,-13.76954);
   h1_DD_2011_Tot->SetBinContent(538,-73.87954);
   h1_DD_2011_Tot->SetBinContent(539,-237.6605);
   h1_DD_2011_Tot->SetBinContent(540,-7.883017);
   h1_DD_2011_Tot->SetBinContent(541,-66.89202);
   h1_DD_2011_Tot->SetBinContent(543,-208.7389);
   h1_DD_2011_Tot->SetBinContent(544,-98.77671);
   h1_DD_2011_Tot->SetBinContent(545,-7.928023);
   h1_DD_2011_Tot->SetBinContent(546,-11.43142);
   h1_DD_2011_Tot->SetBinContent(547,-268.6269);
   h1_DD_2011_Tot->SetBinContent(549,-1840.575);
   h1_DD_2011_Tot->SetBinContent(565,-846.6841);
   h1_DD_2011_Tot->SetBinContent(566,-169.1183);
   h1_DD_2011_Tot->SetBinContent(567,-1.48959);
   h1_DD_2011_Tot->SetBinContent(569,-483.7536);
   h1_DD_2011_Tot->SetBinContent(571,-46.65629);
   h1_DD_2011_Tot->SetBinContent(572,-156.5778);
   h1_DD_2011_Tot->SetBinContent(573,-23.6599);
   h1_DD_2011_Tot->SetBinContent(574,-223.6533);
   h1_DD_2011_Tot->SetBinContent(575,-66.2439);
   h1_DD_2011_Tot->SetBinContent(576,-146.4566);
   h1_DD_2011_Tot->SetBinContent(577,-69.20258);
   h1_DD_2011_Tot->SetBinContent(578,-11.28119);
   h1_DD_2011_Tot->SetBinContent(579,-655.2586);
   h1_DD_2011_Tot->SetBinContent(580,-898.7819);
   h1_DD_2011_Tot->SetBinContent(581,-281.2988);
   h1_DD_2011_Tot->SetBinContent(599,-147.4741);
   h1_DD_2011_Tot->SetBinContent(600,-3.605959);
   h1_DD_2011_Tot->SetBinContent(602,-455.396);
   h1_DD_2011_Tot->SetBinContent(603,-121.7015);
   h1_DD_2011_Tot->SetBinContent(604,-159.1493);
   h1_DD_2011_Tot->SetBinContent(605,-113.0755);
   h1_DD_2011_Tot->SetBinContent(606,-2.327629);
   h1_DD_2011_Tot->SetBinContent(607,-62.31718);
   h1_DD_2011_Tot->SetBinContent(608,-282.2109);
   h1_DD_2011_Tot->SetBinContent(609,-1500.009);
   h1_DD_2011_Tot->SetBinContent(610,-13.65335);
   h1_DD_2011_Tot->SetBinContent(611,-285.9487);
   h1_DD_2011_Tot->SetBinContent(612,-222.2089);
   h1_DD_2011_Tot->SetBinContent(614,-0.2978638);
   h1_DD_2011_Tot->SetBinContent(632,-170.74);
   h1_DD_2011_Tot->SetBinContent(633,-127.6435);
   h1_DD_2011_Tot->SetBinContent(634,-57.25201);
   h1_DD_2011_Tot->SetBinContent(635,-143.5826);
   h1_DD_2011_Tot->SetBinContent(637,-268.781);
   h1_DD_2011_Tot->SetBinContent(638,-9.133177);
   h1_DD_2011_Tot->SetBinContent(639,-15.90724);
   h1_DD_2011_Tot->SetBinContent(640,-3.52032);
   h1_DD_2011_Tot->SetBinContent(642,-5.975443);
   h1_DD_2011_Tot->SetBinContent(644,-361.2242);
   h1_DD_2011_Tot->SetBinContent(645,-98.82694);
   h1_DD_2011_Tot->SetBinContent(646,-1.737739);
   h1_DD_2011_Tot->SetBinContent(662,-224.241);
   h1_DD_2011_Tot->SetBinContent(666,-1.54466);
   h1_DD_2011_Tot->SetBinContent(667,-325.2061);
   h1_DD_2011_Tot->SetBinContent(670,-288.4558);
   h1_DD_2011_Tot->SetBinContent(671,-46.98654);
   h1_DD_2011_Tot->SetBinContent(672,-280.1392);
   h1_DD_2011_Tot->SetBinContent(673,-101.257);
   h1_DD_2011_Tot->SetBinContent(674,-396.4138);
   h1_DD_2011_Tot->SetBinContent(675,-434.5613);
   h1_DD_2011_Tot->SetBinContent(678,-0.08697677);
   h1_DD_2011_Tot->SetBinContent(698,-166.626);
   h1_DD_2011_Tot->SetBinContent(699,-4.49663);
   h1_DD_2011_Tot->SetBinContent(701,-176.353);
   h1_DD_2011_Tot->SetBinContent(702,-368.8699);
   h1_DD_2011_Tot->SetBinContent(704,-207.2447);
   h1_DD_2011_Tot->SetBinContent(706,-117.9958);
   h1_DD_2011_Tot->SetBinContent(707,-118.8799);
   h1_DD_2011_Tot->SetBinContent(709,-422.481);
   h1_DD_2011_Tot->SetBinContent(728,-0.0347011);
   h1_DD_2011_Tot->SetBinContent(731,-231.0874);
   h1_DD_2011_Tot->SetBinContent(732,-95.45862);
   h1_DD_2011_Tot->SetBinContent(734,-6.146968);
   h1_DD_2011_Tot->SetBinContent(736,-146.8871);
   h1_DD_2011_Tot->SetBinContent(737,-182.6358);
   h1_DD_2011_Tot->SetBinContent(739,-17.5765);
   h1_DD_2011_Tot->SetBinContent(740,-450.6865);
   h1_DD_2011_Tot->SetBinContent(764,-212.4028);
   h1_DD_2011_Tot->SetBinContent(765,-1.481416);
   h1_DD_2011_Tot->SetBinContent(768,-171.1605);
   h1_DD_2011_Tot->SetBinContent(769,-62.09698);
   h1_DD_2011_Tot->SetBinContent(771,-227.4286);
   h1_DD_2011_Tot->SetBinContent(798,-4.864785);
   h1_DD_2011_Tot->SetBinContent(801,-67.67632);
   h1_DD_2011_Tot->SetBinContent(802,-49.62658);
   h1_DD_2011_Tot->SetBinContent(804,-57.26829);
   h1_DD_2011_Tot->SetBinContent(830,-221.2951);
   h1_DD_2011_Tot->SetBinContent(831,-583.278);
   h1_DD_2011_Tot->SetBinContent(832,-91.96069);
   h1_DD_2011_Tot->SetBinContent(833,-248.2491);
   h1_DD_2011_Tot->SetBinContent(834,-296.6704);
   h1_DD_2011_Tot->SetBinContent(835,-278.5962);
   h1_DD_2011_Tot->SetBinContent(836,-65.03519);
   h1_DD_2011_Tot->SetBinContent(837,-96.72195);
   h1_DD_2011_Tot->SetBinContent(864,-190.3709);
   h1_DD_2011_Tot->SetBinContent(865,-92.37864);
   h1_DD_2011_Tot->SetBinContent(866,-13.2197);
   h1_DD_2011_Tot->SetBinContent(867,-563.5667);
   h1_DD_2011_Tot->SetBinContent(868,-264.8866);
   h1_DD_2011_Tot->SetBinContent(869,-71.00614);
   h1_DD_2011_Tot->SetBinContent(899,-294.1282);
   h1_DD_2011_Tot->SetBinContent(900,-298.4326);
   h1_DD_2011_Tot->SetBinContent(901,-40.40299);
   h1_DD_2011_Tot->SetBinContent(930,-8.876776);
   h1_DD_2011_Tot->SetBinContent(932,-313.9834);
   h1_DD_2011_Tot->SetBinContent(933,-161.0602);
   h1_DD_2011_Tot->SetBinContent(960,-1.761542);
   h1_DD_2011_Tot->SetBinContent(963,-80.08256);
   h1_DD_2011_Tot->SetBinContent(965,-0.11611);
   h1_DD_2011_Tot->SetBinContent(994,-1.019021);
   h1_DD_2011_Tot->SetBinContent(995,-2617.852);
   h1_DD_2011_Tot->SetBinContent(996,-11.88924);
   h1_DD_2011_Tot->SetBinError(70,9.175316);
   h1_DD_2011_Tot->SetBinError(71,18799.91);
   h1_DD_2011_Tot->SetBinError(72,571.015);
   h1_DD_2011_Tot->SetBinError(73,566781.8);
   h1_DD_2011_Tot->SetBinError(74,512474.6);
   h1_DD_2011_Tot->SetBinError(75,8741.146);
   h1_DD_2011_Tot->SetBinError(76,34694.14);
   h1_DD_2011_Tot->SetBinError(77,6865.065);
   h1_DD_2011_Tot->SetBinError(78,150724.2);
   h1_DD_2011_Tot->SetBinError(79,233252.4);
   h1_DD_2011_Tot->SetBinError(80,10119.12);
   h1_DD_2011_Tot->SetBinError(81,15328.6);
   h1_DD_2011_Tot->SetBinError(82,125759.7);
   h1_DD_2011_Tot->SetBinError(83,15970.82);
   h1_DD_2011_Tot->SetBinError(84,151830.8);
   h1_DD_2011_Tot->SetBinError(85,674749.8);
   h1_DD_2011_Tot->SetBinError(86,17895.5);
   h1_DD_2011_Tot->SetBinError(87,10487.47);
   h1_DD_2011_Tot->SetBinError(88,4415.86);
   h1_DD_2011_Tot->SetBinError(102,495284.8);
   h1_DD_2011_Tot->SetBinError(103,391338.8);
   h1_DD_2011_Tot->SetBinError(104,3193505);
   h1_DD_2011_Tot->SetBinError(105,1366665);
   h1_DD_2011_Tot->SetBinError(106,1536606);
   h1_DD_2011_Tot->SetBinError(107,1656820);
   h1_DD_2011_Tot->SetBinError(108,574954.9);
   h1_DD_2011_Tot->SetBinError(109,238603.7);
   h1_DD_2011_Tot->SetBinError(110,1232632);
   h1_DD_2011_Tot->SetBinError(111,73175.2);
   h1_DD_2011_Tot->SetBinError(112,112172.6);
   h1_DD_2011_Tot->SetBinError(113,302532);
   h1_DD_2011_Tot->SetBinError(114,385594.5);
   h1_DD_2011_Tot->SetBinError(115,727857.5);
   h1_DD_2011_Tot->SetBinError(116,110772.2);
   h1_DD_2011_Tot->SetBinError(117,111759);
   h1_DD_2011_Tot->SetBinError(118,504614.7);
   h1_DD_2011_Tot->SetBinError(119,269395.6);
   h1_DD_2011_Tot->SetBinError(120,809700.1);
   h1_DD_2011_Tot->SetBinError(121,170145.9);
   h1_DD_2011_Tot->SetBinError(122,1454862);
   h1_DD_2011_Tot->SetBinError(123,2434138);
   h1_DD_2011_Tot->SetBinError(124,433916);
   h1_DD_2011_Tot->SetBinError(125,143839.2);
   h1_DD_2011_Tot->SetBinError(126,779115.5);
   h1_DD_2011_Tot->SetBinError(127,221695.6);
   h1_DD_2011_Tot->SetBinError(128,199.1736);
   h1_DD_2011_Tot->SetBinError(134,465483.4);
   h1_DD_2011_Tot->SetBinError(135,819782.9);
   h1_DD_2011_Tot->SetBinError(136,475041.3);
   h1_DD_2011_Tot->SetBinError(137,30259.99);
   h1_DD_2011_Tot->SetBinError(138,5868.131);
   h1_DD_2011_Tot->SetBinError(139,709842.4);
   h1_DD_2011_Tot->SetBinError(140,286356.3);
   h1_DD_2011_Tot->SetBinError(141,188046.3);
   h1_DD_2011_Tot->SetBinError(142,326666.7);
   h1_DD_2011_Tot->SetBinError(143,521710.5);
   h1_DD_2011_Tot->SetBinError(144,134193.1);
   h1_DD_2011_Tot->SetBinError(145,296630.4);
   h1_DD_2011_Tot->SetBinError(146,827661.6);
   h1_DD_2011_Tot->SetBinError(147,558610.6);
   h1_DD_2011_Tot->SetBinError(148,262190);
   h1_DD_2011_Tot->SetBinError(149,298899.2);
   h1_DD_2011_Tot->SetBinError(150,362426.1);
   h1_DD_2011_Tot->SetBinError(151,351398);
   h1_DD_2011_Tot->SetBinError(152,333725);
   h1_DD_2011_Tot->SetBinError(153,273457.1);
   h1_DD_2011_Tot->SetBinError(154,296507.2);
   h1_DD_2011_Tot->SetBinError(155,644071.3);
   h1_DD_2011_Tot->SetBinError(156,237739.6);
   h1_DD_2011_Tot->SetBinError(157,229881.1);
   h1_DD_2011_Tot->SetBinError(158,1970827);
   h1_DD_2011_Tot->SetBinError(159,406398.9);
   h1_DD_2011_Tot->SetBinError(160,1860449);
   h1_DD_2011_Tot->SetBinError(161,973376.9);
   h1_DD_2011_Tot->SetBinError(162,1445.376);
   h1_DD_2011_Tot->SetBinError(167,1404087);
   h1_DD_2011_Tot->SetBinError(168,4661019);
   h1_DD_2011_Tot->SetBinError(169,56988.03);
   h1_DD_2011_Tot->SetBinError(170,689429.1);
   h1_DD_2011_Tot->SetBinError(171,1250.079);
   h1_DD_2011_Tot->SetBinError(172,87118.31);
   h1_DD_2011_Tot->SetBinError(173,631726.5);
   h1_DD_2011_Tot->SetBinError(174,67790.17);
   h1_DD_2011_Tot->SetBinError(175,33727.01);
   h1_DD_2011_Tot->SetBinError(176,312206.9);
   h1_DD_2011_Tot->SetBinError(177,127099.9);
   h1_DD_2011_Tot->SetBinError(178,8204.004);
   h1_DD_2011_Tot->SetBinError(179,19955.78);
   h1_DD_2011_Tot->SetBinError(180,10851.64);
   h1_DD_2011_Tot->SetBinError(181,301433.3);
   h1_DD_2011_Tot->SetBinError(182,9424.695);
   h1_DD_2011_Tot->SetBinError(183,77040.5);
   h1_DD_2011_Tot->SetBinError(184,153989.9);
   h1_DD_2011_Tot->SetBinError(185,159195.1);
   h1_DD_2011_Tot->SetBinError(186,79001.79);
   h1_DD_2011_Tot->SetBinError(187,196463.2);
   h1_DD_2011_Tot->SetBinError(188,135288.7);
   h1_DD_2011_Tot->SetBinError(189,37305.72);
   h1_DD_2011_Tot->SetBinError(190,254865.9);
   h1_DD_2011_Tot->SetBinError(191,148478.7);
   h1_DD_2011_Tot->SetBinError(192,17060.37);
   h1_DD_2011_Tot->SetBinError(193,185231.2);
   h1_DD_2011_Tot->SetBinError(194,3156.919);
   h1_DD_2011_Tot->SetBinError(195,14063.72);
   h1_DD_2011_Tot->SetBinError(200,74274.6);
   h1_DD_2011_Tot->SetBinError(201,1632569);
   h1_DD_2011_Tot->SetBinError(202,56408.57);
   h1_DD_2011_Tot->SetBinError(203,13976.23);
   h1_DD_2011_Tot->SetBinError(204,19137.82);
   h1_DD_2011_Tot->SetBinError(205,6862.724);
   h1_DD_2011_Tot->SetBinError(206,75676.6);
   h1_DD_2011_Tot->SetBinError(207,11972.93);
   h1_DD_2011_Tot->SetBinError(208,39110.81);
   h1_DD_2011_Tot->SetBinError(209,765.3338);
   h1_DD_2011_Tot->SetBinError(210,289291.2);
   h1_DD_2011_Tot->SetBinError(211,95862.48);
   h1_DD_2011_Tot->SetBinError(212,8547.186);
   h1_DD_2011_Tot->SetBinError(213,77.79494);
   h1_DD_2011_Tot->SetBinError(214,83755.35);
   h1_DD_2011_Tot->SetBinError(215,666757.1);
   h1_DD_2011_Tot->SetBinError(216,6617.083);
   h1_DD_2011_Tot->SetBinError(217,24609.61);
   h1_DD_2011_Tot->SetBinError(218,27936.26);
   h1_DD_2011_Tot->SetBinError(219,29925.56);
   h1_DD_2011_Tot->SetBinError(220,6943.275);
   h1_DD_2011_Tot->SetBinError(221,590.714);
   h1_DD_2011_Tot->SetBinError(222,15552.13);
   h1_DD_2011_Tot->SetBinError(223,444.2374);
   h1_DD_2011_Tot->SetBinError(224,7624.982);
   h1_DD_2011_Tot->SetBinError(225,60850.9);
   h1_DD_2011_Tot->SetBinError(226,190722.2);
   h1_DD_2011_Tot->SetBinError(227,10565.64);
   h1_DD_2011_Tot->SetBinError(228,15128.27);
   h1_DD_2011_Tot->SetBinError(233,19234.39);
   h1_DD_2011_Tot->SetBinError(234,1571960);
   h1_DD_2011_Tot->SetBinError(235,538823.5);
   h1_DD_2011_Tot->SetBinError(236,62606.63);
   h1_DD_2011_Tot->SetBinError(237,235390.7);
   h1_DD_2011_Tot->SetBinError(238,204287.3);
   h1_DD_2011_Tot->SetBinError(239,17864.7);
   h1_DD_2011_Tot->SetBinError(240,683063.6);
   h1_DD_2011_Tot->SetBinError(241,5160.375);
   h1_DD_2011_Tot->SetBinError(242,32887.6);
   h1_DD_2011_Tot->SetBinError(243,270592.9);
   h1_DD_2011_Tot->SetBinError(244,365748);
   h1_DD_2011_Tot->SetBinError(245,48084.33);
   h1_DD_2011_Tot->SetBinError(246,41443.14);
   h1_DD_2011_Tot->SetBinError(247,6360.44);
   h1_DD_2011_Tot->SetBinError(248,27484.36);
   h1_DD_2011_Tot->SetBinError(249,8949.154);
   h1_DD_2011_Tot->SetBinError(250,9937.844);
   h1_DD_2011_Tot->SetBinError(251,84791.12);
   h1_DD_2011_Tot->SetBinError(252,87191.17);
   h1_DD_2011_Tot->SetBinError(253,185269.5);
   h1_DD_2011_Tot->SetBinError(254,18896.1);
   h1_DD_2011_Tot->SetBinError(255,80170.46);
   h1_DD_2011_Tot->SetBinError(256,188843);
   h1_DD_2011_Tot->SetBinError(257,127722.4);
   h1_DD_2011_Tot->SetBinError(258,99483.07);
   h1_DD_2011_Tot->SetBinError(259,259300.6);
   h1_DD_2011_Tot->SetBinError(260,318643.8);
   h1_DD_2011_Tot->SetBinError(266,616396.9);
   h1_DD_2011_Tot->SetBinError(267,1276620);
   h1_DD_2011_Tot->SetBinError(268,22407.36);
   h1_DD_2011_Tot->SetBinError(269,188665);
   h1_DD_2011_Tot->SetBinError(270,309951.8);
   h1_DD_2011_Tot->SetBinError(271,152717);
   h1_DD_2011_Tot->SetBinError(272,223060.5);
   h1_DD_2011_Tot->SetBinError(273,21396.94);
   h1_DD_2011_Tot->SetBinError(274,375231.6);
   h1_DD_2011_Tot->SetBinError(275,80025.4);
   h1_DD_2011_Tot->SetBinError(276,142113.9);
   h1_DD_2011_Tot->SetBinError(277,3477.089);
   h1_DD_2011_Tot->SetBinError(278,138509.5);
   h1_DD_2011_Tot->SetBinError(279,170206.5);
   h1_DD_2011_Tot->SetBinError(280,9218.991);
   h1_DD_2011_Tot->SetBinError(281,3223.213);
   h1_DD_2011_Tot->SetBinError(282,9601.05);
   h1_DD_2011_Tot->SetBinError(283,8752.843);
   h1_DD_2011_Tot->SetBinError(284,84224.81);
   h1_DD_2011_Tot->SetBinError(285,335482.6);
   h1_DD_2011_Tot->SetBinError(286,11184.16);
   h1_DD_2011_Tot->SetBinError(287,8944.733);
   h1_DD_2011_Tot->SetBinError(288,48610.31);
   h1_DD_2011_Tot->SetBinError(289,80683.85);
   h1_DD_2011_Tot->SetBinError(290,236246);
   h1_DD_2011_Tot->SetBinError(291,111371.1);
   h1_DD_2011_Tot->SetBinError(292,69739.8);
   h1_DD_2011_Tot->SetBinError(299,142969.3);
   h1_DD_2011_Tot->SetBinError(300,2056331);
   h1_DD_2011_Tot->SetBinError(301,1046880);
   h1_DD_2011_Tot->SetBinError(302,8442.17);
   h1_DD_2011_Tot->SetBinError(303,74422.76);
   h1_DD_2011_Tot->SetBinError(304,60309.36);
   h1_DD_2011_Tot->SetBinError(305,276405.8);
   h1_DD_2011_Tot->SetBinError(306,196868.1);
   h1_DD_2011_Tot->SetBinError(307,271728.7);
   h1_DD_2011_Tot->SetBinError(308,1084763);
   h1_DD_2011_Tot->SetBinError(309,13376.61);
   h1_DD_2011_Tot->SetBinError(310,91175.5);
   h1_DD_2011_Tot->SetBinError(311,81845.33);
   h1_DD_2011_Tot->SetBinError(312,200178.9);
   h1_DD_2011_Tot->SetBinError(313,140303.1);
   h1_DD_2011_Tot->SetBinError(314,11332.41);
   h1_DD_2011_Tot->SetBinError(315,49828.83);
   h1_DD_2011_Tot->SetBinError(316,5928.731);
   h1_DD_2011_Tot->SetBinError(317,23551.21);
   h1_DD_2011_Tot->SetBinError(318,28726.85);
   h1_DD_2011_Tot->SetBinError(319,7790.771);
   h1_DD_2011_Tot->SetBinError(320,69479.39);
   h1_DD_2011_Tot->SetBinError(321,133509.4);
   h1_DD_2011_Tot->SetBinError(322,19653.44);
   h1_DD_2011_Tot->SetBinError(323,189914.2);
   h1_DD_2011_Tot->SetBinError(324,33675.74);
   h1_DD_2011_Tot->SetBinError(325,33113.28);
   h1_DD_2011_Tot->SetBinError(332,19255.46);
   h1_DD_2011_Tot->SetBinError(333,830020.1);
   h1_DD_2011_Tot->SetBinError(334,136661.1);
   h1_DD_2011_Tot->SetBinError(335,2077925);
   h1_DD_2011_Tot->SetBinError(336,4233.812);
   h1_DD_2011_Tot->SetBinError(337,435.8928);
   h1_DD_2011_Tot->SetBinError(338,501421.5);
   h1_DD_2011_Tot->SetBinError(339,15380.51);
   h1_DD_2011_Tot->SetBinError(340,34679.58);
   h1_DD_2011_Tot->SetBinError(341,1190.106);
   h1_DD_2011_Tot->SetBinError(342,305.7723);
   h1_DD_2011_Tot->SetBinError(343,5992.26);
   h1_DD_2011_Tot->SetBinError(344,38952.47);
   h1_DD_2011_Tot->SetBinError(345,18467.56);
   h1_DD_2011_Tot->SetBinError(346,5032.657);
   h1_DD_2011_Tot->SetBinError(347,164531.5);
   h1_DD_2011_Tot->SetBinError(348,1453.883);
   h1_DD_2011_Tot->SetBinError(349,6978.951);
   h1_DD_2011_Tot->SetBinError(350,11171.96);
   h1_DD_2011_Tot->SetBinError(351,9106.978);
   h1_DD_2011_Tot->SetBinError(352,7715.567);
   h1_DD_2011_Tot->SetBinError(353,843.1697);
   h1_DD_2011_Tot->SetBinError(354,104150);
   h1_DD_2011_Tot->SetBinError(355,16644.51);
   h1_DD_2011_Tot->SetBinError(356,58320.03);
   h1_DD_2011_Tot->SetBinError(357,7321.797);
   h1_DD_2011_Tot->SetBinError(365,21791.57);
   h1_DD_2011_Tot->SetBinError(366,374358.1);
   h1_DD_2011_Tot->SetBinError(367,506820.3);
   h1_DD_2011_Tot->SetBinError(368,191454.5);
   h1_DD_2011_Tot->SetBinError(369,3441.115);
   h1_DD_2011_Tot->SetBinError(370,45398.86);
   h1_DD_2011_Tot->SetBinError(371,188888.5);
   h1_DD_2011_Tot->SetBinError(372,22315.01);
   h1_DD_2011_Tot->SetBinError(373,8199.884);
   h1_DD_2011_Tot->SetBinError(374,1015.681);
   h1_DD_2011_Tot->SetBinError(375,535.0266);
   h1_DD_2011_Tot->SetBinError(376,4014.537);
   h1_DD_2011_Tot->SetBinError(377,9823.718);
   h1_DD_2011_Tot->SetBinError(378,361.105);
   h1_DD_2011_Tot->SetBinError(379,4030.32);
   h1_DD_2011_Tot->SetBinError(380,9933.615);
   h1_DD_2011_Tot->SetBinError(381,11761.4);
   h1_DD_2011_Tot->SetBinError(382,23343.75);
   h1_DD_2011_Tot->SetBinError(383,12807.33);
   h1_DD_2011_Tot->SetBinError(384,79973.12);
   h1_DD_2011_Tot->SetBinError(385,4066.6);
   h1_DD_2011_Tot->SetBinError(386,2929.587);
   h1_DD_2011_Tot->SetBinError(387,37942.86);
   h1_DD_2011_Tot->SetBinError(388,5262.543);
   h1_DD_2011_Tot->SetBinError(389,17082.86);
   h1_DD_2011_Tot->SetBinError(398,755.6436);
   h1_DD_2011_Tot->SetBinError(399,501428.3);
   h1_DD_2011_Tot->SetBinError(400,468116.9);
   h1_DD_2011_Tot->SetBinError(401,24191.05);
   h1_DD_2011_Tot->SetBinError(402,88.06585);
   h1_DD_2011_Tot->SetBinError(403,2761.693);
   h1_DD_2011_Tot->SetBinError(404,107306.4);
   h1_DD_2011_Tot->SetBinError(405,272322.1);
   h1_DD_2011_Tot->SetBinError(406,22937.01);
   h1_DD_2011_Tot->SetBinError(407,7483.326);
   h1_DD_2011_Tot->SetBinError(408,9569.916);
   h1_DD_2011_Tot->SetBinError(409,45.94769);
   h1_DD_2011_Tot->SetBinError(410,2884.796);
   h1_DD_2011_Tot->SetBinError(411,21211.42);
   h1_DD_2011_Tot->SetBinError(412,6129.222);
   h1_DD_2011_Tot->SetBinError(413,14174.97);
   h1_DD_2011_Tot->SetBinError(414,8954.548);
   h1_DD_2011_Tot->SetBinError(415,488536.3);
   h1_DD_2011_Tot->SetBinError(416,28178.55);
   h1_DD_2011_Tot->SetBinError(417,62255.25);
   h1_DD_2011_Tot->SetBinError(418,6939.109);
   h1_DD_2011_Tot->SetBinError(419,4755.08);
   h1_DD_2011_Tot->SetBinError(420,152421.3);
   h1_DD_2011_Tot->SetBinError(421,9042.306);
   h1_DD_2011_Tot->SetBinError(431,70593.96);
   h1_DD_2011_Tot->SetBinError(432,310770.2);
   h1_DD_2011_Tot->SetBinError(433,245321.8);
   h1_DD_2011_Tot->SetBinError(434,7972.805);
   h1_DD_2011_Tot->SetBinError(435,2902.173);
   h1_DD_2011_Tot->SetBinError(436,4328.816);
   h1_DD_2011_Tot->SetBinError(437,23385.81);
   h1_DD_2011_Tot->SetBinError(438,111791.3);
   h1_DD_2011_Tot->SetBinError(439,23949.13);
   h1_DD_2011_Tot->SetBinError(440,477.7825);
   h1_DD_2011_Tot->SetBinError(441,58.9152);
   h1_DD_2011_Tot->SetBinError(442,4450.588);
   h1_DD_2011_Tot->SetBinError(443,4456.627);
   h1_DD_2011_Tot->SetBinError(444,2489.054);
   h1_DD_2011_Tot->SetBinError(445,16729.15);
   h1_DD_2011_Tot->SetBinError(446,5976.732);
   h1_DD_2011_Tot->SetBinError(447,7400.563);
   h1_DD_2011_Tot->SetBinError(448,5258.31);
   h1_DD_2011_Tot->SetBinError(449,3250.454);
   h1_DD_2011_Tot->SetBinError(450,576.5883);
   h1_DD_2011_Tot->SetBinError(451,31790.33);
   h1_DD_2011_Tot->SetBinError(452,91347.97);
   h1_DD_2011_Tot->SetBinError(453,15211.94);
   h1_DD_2011_Tot->SetBinError(464,11658.12);
   h1_DD_2011_Tot->SetBinError(465,323606.3);
   h1_DD_2011_Tot->SetBinError(466,228371.8);
   h1_DD_2011_Tot->SetBinError(467,6565.148);
   h1_DD_2011_Tot->SetBinError(468,61889.05);
   h1_DD_2011_Tot->SetBinError(469,378.067);
   h1_DD_2011_Tot->SetBinError(470,4346.533);
   h1_DD_2011_Tot->SetBinError(471,82677.61);
   h1_DD_2011_Tot->SetBinError(472,5449.752);
   h1_DD_2011_Tot->SetBinError(473,10431.27);
   h1_DD_2011_Tot->SetBinError(474,793.8438);
   h1_DD_2011_Tot->SetBinError(475,5947.411);
   h1_DD_2011_Tot->SetBinError(476,36283.26);
   h1_DD_2011_Tot->SetBinError(477,120942.1);
   h1_DD_2011_Tot->SetBinError(478,7498.694);
   h1_DD_2011_Tot->SetBinError(479,8505.896);
   h1_DD_2011_Tot->SetBinError(480,113828.2);
   h1_DD_2011_Tot->SetBinError(481,38480.34);
   h1_DD_2011_Tot->SetBinError(482,5530.527);
   h1_DD_2011_Tot->SetBinError(483,167224.4);
   h1_DD_2011_Tot->SetBinError(484,11981.02);
   h1_DD_2011_Tot->SetBinError(485,39082.4);
   h1_DD_2011_Tot->SetBinError(497,18739);
   h1_DD_2011_Tot->SetBinError(498,235183.2);
   h1_DD_2011_Tot->SetBinError(499,263611);
   h1_DD_2011_Tot->SetBinError(500,3704.939);
   h1_DD_2011_Tot->SetBinError(501,50.72598);
   h1_DD_2011_Tot->SetBinError(502,95887.89);
   h1_DD_2011_Tot->SetBinError(503,3377.804);
   h1_DD_2011_Tot->SetBinError(504,258.7197);
   h1_DD_2011_Tot->SetBinError(505,4834.053);
   h1_DD_2011_Tot->SetBinError(506,44341.12);
   h1_DD_2011_Tot->SetBinError(507,55.72177);
   h1_DD_2011_Tot->SetBinError(508,828.4207);
   h1_DD_2011_Tot->SetBinError(509,5508.485);
   h1_DD_2011_Tot->SetBinError(510,102506.4);
   h1_DD_2011_Tot->SetBinError(511,5839.973);
   h1_DD_2011_Tot->SetBinError(512,87590.02);
   h1_DD_2011_Tot->SetBinError(513,4879.482);
   h1_DD_2011_Tot->SetBinError(514,12586.76);
   h1_DD_2011_Tot->SetBinError(515,52291.17);
   h1_DD_2011_Tot->SetBinError(516,10591.05);
   h1_DD_2011_Tot->SetBinError(517,29711.27);
   h1_DD_2011_Tot->SetBinError(518,1.409955);
   h1_DD_2011_Tot->SetBinError(530,13106.78);
   h1_DD_2011_Tot->SetBinError(531,228668.7);
   h1_DD_2011_Tot->SetBinError(532,152700.8);
   h1_DD_2011_Tot->SetBinError(533,290658.5);
   h1_DD_2011_Tot->SetBinError(534,678.2219);
   h1_DD_2011_Tot->SetBinError(535,175.7182);
   h1_DD_2011_Tot->SetBinError(536,427.9091);
   h1_DD_2011_Tot->SetBinError(537,110354.6);
   h1_DD_2011_Tot->SetBinError(538,2957.517);
   h1_DD_2011_Tot->SetBinError(539,6299.786);
   h1_DD_2011_Tot->SetBinError(540,232.0464);
   h1_DD_2011_Tot->SetBinError(541,2558.015);
   h1_DD_2011_Tot->SetBinError(542,88649.38);
   h1_DD_2011_Tot->SetBinError(543,7446.46);
   h1_DD_2011_Tot->SetBinError(544,4186.061);
   h1_DD_2011_Tot->SetBinError(545,192.164);
   h1_DD_2011_Tot->SetBinError(546,291.9168);
   h1_DD_2011_Tot->SetBinError(547,6939.608);
   h1_DD_2011_Tot->SetBinError(548,48592.61);
   h1_DD_2011_Tot->SetBinError(549,73771.04);
   h1_DD_2011_Tot->SetBinError(563,96272.22);
   h1_DD_2011_Tot->SetBinError(564,210615.7);
   h1_DD_2011_Tot->SetBinError(565,26258.6);
   h1_DD_2011_Tot->SetBinError(566,6419.599);
   h1_DD_2011_Tot->SetBinError(567,37.73768);
   h1_DD_2011_Tot->SetBinError(568,86702.23);
   h1_DD_2011_Tot->SetBinError(569,17781.63);
   h1_DD_2011_Tot->SetBinError(570,159093.5);
   h1_DD_2011_Tot->SetBinError(571,1570.061);
   h1_DD_2011_Tot->SetBinError(572,3677.671);
   h1_DD_2011_Tot->SetBinError(573,988.1469);
   h1_DD_2011_Tot->SetBinError(574,8779.733);
   h1_DD_2011_Tot->SetBinError(575,2871.33);
   h1_DD_2011_Tot->SetBinError(576,3907.235);
   h1_DD_2011_Tot->SetBinError(577,2329.316);
   h1_DD_2011_Tot->SetBinError(578,264.3518);
   h1_DD_2011_Tot->SetBinError(579,25555.84);
   h1_DD_2011_Tot->SetBinError(580,29844.1);
   h1_DD_2011_Tot->SetBinError(581,4263.749);
   h1_DD_2011_Tot->SetBinError(596,67525.39);
   h1_DD_2011_Tot->SetBinError(597,113293.9);
   h1_DD_2011_Tot->SetBinError(598,324827.6);
   h1_DD_2011_Tot->SetBinError(599,6139.408);
   h1_DD_2011_Tot->SetBinError(600,116.2899);
   h1_DD_2011_Tot->SetBinError(601,366185.6);
   h1_DD_2011_Tot->SetBinError(602,20268.13);
   h1_DD_2011_Tot->SetBinError(603,4110.758);
   h1_DD_2011_Tot->SetBinError(604,5721.472);
   h1_DD_2011_Tot->SetBinError(605,4559.529);
   h1_DD_2011_Tot->SetBinError(606,94.33475);
   h1_DD_2011_Tot->SetBinError(607,2184.666);
   h1_DD_2011_Tot->SetBinError(608,15263.98);
   h1_DD_2011_Tot->SetBinError(609,85942.32);
   h1_DD_2011_Tot->SetBinError(610,347.6652);
   h1_DD_2011_Tot->SetBinError(611,8007.049);
   h1_DD_2011_Tot->SetBinError(612,4223.122);
   h1_DD_2011_Tot->SetBinError(613,69405.6);
   h1_DD_2011_Tot->SetBinError(614,6.64259);
   h1_DD_2011_Tot->SetBinError(629,200020.8);
   h1_DD_2011_Tot->SetBinError(630,161925.9);
   h1_DD_2011_Tot->SetBinError(631,353992);
   h1_DD_2011_Tot->SetBinError(632,6516.741);
   h1_DD_2011_Tot->SetBinError(633,2924.412);
   h1_DD_2011_Tot->SetBinError(634,2104.146);
   h1_DD_2011_Tot->SetBinError(635,3315.895);
   h1_DD_2011_Tot->SetBinError(636,163152.5);
   h1_DD_2011_Tot->SetBinError(637,6090.907);
   h1_DD_2011_Tot->SetBinError(638,208.344);
   h1_DD_2011_Tot->SetBinError(639,419.4765);
   h1_DD_2011_Tot->SetBinError(640,78.53443);
   h1_DD_2011_Tot->SetBinError(641,120014.9);
   h1_DD_2011_Tot->SetBinError(642,228.4856);
   h1_DD_2011_Tot->SetBinError(643,89993.59);
   h1_DD_2011_Tot->SetBinError(644,7521.515);
   h1_DD_2011_Tot->SetBinError(645,1902.375);
   h1_DD_2011_Tot->SetBinError(646,49.98542);
   h1_DD_2011_Tot->SetBinError(662,5101.972);
   h1_DD_2011_Tot->SetBinError(663,270753.2);
   h1_DD_2011_Tot->SetBinError(664,270558.8);
   h1_DD_2011_Tot->SetBinError(665,43554.6);
   h1_DD_2011_Tot->SetBinError(666,46.92014);
   h1_DD_2011_Tot->SetBinError(667,12782.81);
   h1_DD_2011_Tot->SetBinError(668,135087.4);
   h1_DD_2011_Tot->SetBinError(669,64664.06);
   h1_DD_2011_Tot->SetBinError(670,12878.62);
   h1_DD_2011_Tot->SetBinError(671,1418.668);
   h1_DD_2011_Tot->SetBinError(672,15260.94);
   h1_DD_2011_Tot->SetBinError(673,3028.678);
   h1_DD_2011_Tot->SetBinError(674,14756.12);
   h1_DD_2011_Tot->SetBinError(675,18996.65);
   h1_DD_2011_Tot->SetBinError(676,51370.96);
   h1_DD_2011_Tot->SetBinError(677,232415.3);
   h1_DD_2011_Tot->SetBinError(678,1.315373);
   h1_DD_2011_Tot->SetBinError(695,346233.3);
   h1_DD_2011_Tot->SetBinError(696,441590.5);
   h1_DD_2011_Tot->SetBinError(697,738104.9);
   h1_DD_2011_Tot->SetBinError(698,5399.501);
   h1_DD_2011_Tot->SetBinError(699,154.1285);
   h1_DD_2011_Tot->SetBinError(700,258838.7);
   h1_DD_2011_Tot->SetBinError(701,5862.881);
   h1_DD_2011_Tot->SetBinError(702,15700.94);
   h1_DD_2011_Tot->SetBinError(703,59281.43);
   h1_DD_2011_Tot->SetBinError(704,7899.695);
   h1_DD_2011_Tot->SetBinError(705,83939.03);
   h1_DD_2011_Tot->SetBinError(706,3732.897);
   h1_DD_2011_Tot->SetBinError(707,3086.226);
   h1_DD_2011_Tot->SetBinError(708,86795.36);
   h1_DD_2011_Tot->SetBinError(709,8590.86);
   h1_DD_2011_Tot->SetBinError(728,1.163328);
   h1_DD_2011_Tot->SetBinError(729,236686.5);
   h1_DD_2011_Tot->SetBinError(730,61867.56);
   h1_DD_2011_Tot->SetBinError(731,6019.986);
   h1_DD_2011_Tot->SetBinError(732,4152.973);
   h1_DD_2011_Tot->SetBinError(733,70434.26);
   h1_DD_2011_Tot->SetBinError(734,182.7539);
   h1_DD_2011_Tot->SetBinError(735,80511.56);
   h1_DD_2011_Tot->SetBinError(736,3505.291);
   h1_DD_2011_Tot->SetBinError(737,5002.913);
   h1_DD_2011_Tot->SetBinError(738,89351.25);
   h1_DD_2011_Tot->SetBinError(739,427.2923);
   h1_DD_2011_Tot->SetBinError(740,11884.37);
   h1_DD_2011_Tot->SetBinError(741,22505.63);
   h1_DD_2011_Tot->SetBinError(762,364759.7);
   h1_DD_2011_Tot->SetBinError(763,240314.5);
   h1_DD_2011_Tot->SetBinError(764,5020.521);
   h1_DD_2011_Tot->SetBinError(765,49.05124);
   h1_DD_2011_Tot->SetBinError(766,88674.84);
   h1_DD_2011_Tot->SetBinError(767,54158.71);
   h1_DD_2011_Tot->SetBinError(768,4679.131);
   h1_DD_2011_Tot->SetBinError(769,2103.632);
   h1_DD_2011_Tot->SetBinError(770,185841);
   h1_DD_2011_Tot->SetBinError(771,8259.039);
   h1_DD_2011_Tot->SetBinError(772,187804.6);
   h1_DD_2011_Tot->SetBinError(773,31864.45);
   h1_DD_2011_Tot->SetBinError(795,1509295);
   h1_DD_2011_Tot->SetBinError(796,151161.3);
   h1_DD_2011_Tot->SetBinError(797,33494.93);
   h1_DD_2011_Tot->SetBinError(798,220.2633);
   h1_DD_2011_Tot->SetBinError(799,73599.42);
   h1_DD_2011_Tot->SetBinError(800,64615.41);
   h1_DD_2011_Tot->SetBinError(801,2698.049);
   h1_DD_2011_Tot->SetBinError(802,1900.277);
   h1_DD_2011_Tot->SetBinError(803,82749.89);
   h1_DD_2011_Tot->SetBinError(804,2085.874);
   h1_DD_2011_Tot->SetBinError(805,24880.81);
   h1_DD_2011_Tot->SetBinError(828,204101);
   h1_DD_2011_Tot->SetBinError(829,255026.3);
   h1_DD_2011_Tot->SetBinError(830,6665.112);
   h1_DD_2011_Tot->SetBinError(831,21708.04);
   h1_DD_2011_Tot->SetBinError(832,4014.174);
   h1_DD_2011_Tot->SetBinError(833,8726.361);
   h1_DD_2011_Tot->SetBinError(834,13838.52);
   h1_DD_2011_Tot->SetBinError(835,11826.19);
   h1_DD_2011_Tot->SetBinError(836,1388.566);
   h1_DD_2011_Tot->SetBinError(837,2768.75);
   h1_DD_2011_Tot->SetBinError(861,148122);
   h1_DD_2011_Tot->SetBinError(862,263433.1);
   h1_DD_2011_Tot->SetBinError(863,193571.9);
   h1_DD_2011_Tot->SetBinError(864,6573.31);
   h1_DD_2011_Tot->SetBinError(865,4302.389);
   h1_DD_2011_Tot->SetBinError(866,370.7639);
   h1_DD_2011_Tot->SetBinError(867,15835.34);
   h1_DD_2011_Tot->SetBinError(868,5036.704);
   h1_DD_2011_Tot->SetBinError(869,2569.731);
   h1_DD_2011_Tot->SetBinError(894,140517.6);
   h1_DD_2011_Tot->SetBinError(895,391968);
   h1_DD_2011_Tot->SetBinError(896,309447.6);
   h1_DD_2011_Tot->SetBinError(897,173002.7);
   h1_DD_2011_Tot->SetBinError(898,92126.57);
   h1_DD_2011_Tot->SetBinError(899,7603.624);
   h1_DD_2011_Tot->SetBinError(900,6734.61);
   h1_DD_2011_Tot->SetBinError(901,1319.592);
   h1_DD_2011_Tot->SetBinError(927,108571.1);
   h1_DD_2011_Tot->SetBinError(928,294533.2);
   h1_DD_2011_Tot->SetBinError(929,420627.8);
   h1_DD_2011_Tot->SetBinError(930,352.9332);
   h1_DD_2011_Tot->SetBinError(931,83159.87);
   h1_DD_2011_Tot->SetBinError(932,15620.37);
   h1_DD_2011_Tot->SetBinError(933,10382.72);
   h1_DD_2011_Tot->SetBinError(960,66.0342);
   h1_DD_2011_Tot->SetBinError(961,426152.7);
   h1_DD_2011_Tot->SetBinError(962,222685);
   h1_DD_2011_Tot->SetBinError(963,5078.553);
   h1_DD_2011_Tot->SetBinError(964,157917.1);
   h1_DD_2011_Tot->SetBinError(965,5.890796);
   h1_DD_2011_Tot->SetBinError(994,44.03713);
   h1_DD_2011_Tot->SetBinError(995,326972.5);
   h1_DD_2011_Tot->SetBinError(996,571.6804);
   h1_DD_2011_Tot->SetEntries(961.0254);
   h1_DD_2011_Tot->SetStats(0);
   h1_DD_2011_Tot->SetLineColor(46);
   h1_DD_2011_Tot->GetXaxis()->SetLabelFont(42);
   h1_DD_2011_Tot->GetXaxis()->SetLabelSize(0.035);
   h1_DD_2011_Tot->GetXaxis()->SetTitleSize(0.035);
   h1_DD_2011_Tot->GetXaxis()->SetTitleFont(42);
   h1_DD_2011_Tot->GetYaxis()->SetLabelFont(42);
   h1_DD_2011_Tot->GetYaxis()->SetLabelSize(0.035);
   h1_DD_2011_Tot->GetYaxis()->SetTitleSize(0.035);
   h1_DD_2011_Tot->GetYaxis()->SetTitleFont(42);
   h1_DD_2011_Tot->GetZaxis()->SetLabelFont(42);
   h1_DD_2011_Tot->GetZaxis()->SetLabelSize(0.035);
   h1_DD_2011_Tot->GetZaxis()->SetTitleSize(0.035);
   h1_DD_2011_Tot->GetZaxis()->SetTitleFont(42);
   h1_DD_2011_Tot->Draw("BOX SAME");
   TLatex *   tex = new TLatex(0.7,0.79,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig3b.C <==
{
//=========Macro generated from canvas: c1/
//=========  (Thu Feb 14 12:01:32 2019) by ROOT version5.34/10
   TCanvas *c1 = new TCanvas("c1", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   c1->SetHighLightColor(2);
   c1->Range(-4.170732,-5.38961,27.53659,28.37662);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetRightMargin(0.08);
   c1->SetBottomMargin(0.13);
   c1->SetFrameBorderMode(0);
   c1->SetFrameBorderMode(0);
   
   TH2F *h_Pos = new TH2F("h_Pos","",31,-1,25,31,-1,25);
   h_Pos->SetBinContent(70,6405.77);
   h_Pos->SetBinContent(76,2996.712);
   h_Pos->SetBinContent(79,479.1186);
   h_Pos->SetBinContent(80,6128.438);
   h_Pos->SetBinContent(83,1228.072);
   h_Pos->SetBinContent(85,10668.49);
   h_Pos->SetBinContent(87,1336.266);
   h_Pos->SetBinContent(102,26544.7);
   h_Pos->SetBinContent(103,24904.96);
   h_Pos->SetBinContent(104,30241.86);
   h_Pos->SetBinContent(105,2746.514);
   h_Pos->SetBinContent(106,57317.2);
   h_Pos->SetBinContent(107,46840.45);
   h_Pos->SetBinContent(108,7336.441);
   h_Pos->SetBinContent(109,2761.979);
   h_Pos->SetBinContent(110,13751.59);
   h_Pos->SetBinContent(111,5206.126);
   h_Pos->SetBinContent(113,1496.838);
   h_Pos->SetBinContent(114,8777.746);
   h_Pos->SetBinContent(115,5553.033);
   h_Pos->SetBinContent(116,2937.283);
   h_Pos->SetBinContent(117,466.4126);
   h_Pos->SetBinContent(118,7959.721);
   h_Pos->SetBinContent(119,6350.015);
   h_Pos->SetBinContent(120,13251.15);
   h_Pos->SetBinContent(121,13173.49);
   h_Pos->SetBinContent(122,11843.76);
   h_Pos->SetBinContent(123,17584.23);
   h_Pos->SetBinContent(124,11664.58);
   h_Pos->SetBinContent(125,7556.266);
   h_Pos->SetBinContent(126,8678.579);
   h_Pos->SetBinContent(127,10827.83);
   h_Pos->SetBinContent(135,7825.738);
   h_Pos->SetBinContent(139,3237.514);
   h_Pos->SetBinContent(140,1643.583);
   h_Pos->SetBinContent(141,2706.975);
   h_Pos->SetBinContent(142,2078.402);
   h_Pos->SetBinContent(143,11139.27);
   h_Pos->SetBinContent(144,23230.33);
   h_Pos->SetBinContent(145,8589.62);
   h_Pos->SetBinContent(146,7036.901);
   h_Pos->SetBinContent(147,15115.43);
   h_Pos->SetBinContent(148,5857.641);
   h_Pos->SetBinContent(149,3178.824);
   h_Pos->SetBinContent(150,3467.047);
   h_Pos->SetBinContent(151,3997.777);
   h_Pos->SetBinContent(152,7116.506);
   h_Pos->SetBinContent(153,636.5187);
   h_Pos->SetBinContent(154,14437.39);
   h_Pos->SetBinContent(155,7281.46);
   h_Pos->SetBinContent(156,10133.52);
   h_Pos->SetBinContent(157,3693.758);
   h_Pos->SetBinContent(158,5479.379);
   h_Pos->SetBinContent(160,9655.97);
   h_Pos->SetBinContent(161,6329.832);
   h_Pos->SetBinContent(168,29443.59);
   h_Pos->SetBinContent(171,12691.52);
   h_Pos->SetBinContent(175,2308.128);
   h_Pos->SetBinContent(178,6937.214);
   h_Pos->SetBinContent(183,9165.627);
   h_Pos->SetBinContent(184,3048.288);
   h_Pos->SetBinContent(186,1956.103);
   h_Pos->SetBinContent(187,4360.832);
   h_Pos->SetBinContent(188,1917.121);
   h_Pos->SetBinContent(189,3358.988);
   h_Pos->SetBinContent(190,5369.328);
   h_Pos->SetBinContent(201,6862.812);
   h_Pos->SetBinContent(205,5305.484);
   h_Pos->SetBinContent(209,8077.14);
   h_Pos->SetBinContent(212,3563.832);
   h_Pos->SetBinContent(215,4295.037);
   h_Pos->SetBinContent(217,1966.846);
   h_Pos->SetBinContent(219,3078.103);
   h_Pos->SetBinContent(220,2007.912);
   h_Pos->SetBinContent(234,17216.99);
   h_Pos->SetBinContent(238,7360.485);
   h_Pos->SetBinContent(239,2197.891);
   h_Pos->SetBinContent(240,5594.925);
   h_Pos->SetBinContent(242,2199.919);
   h_Pos->SetBinContent(243,10817.69);
   h_Pos->SetBinContent(246,6352.317);
   h_Pos->SetBinContent(247,1138.856);
   h_Pos->SetBinContent(251,3449.921);
   h_Pos->SetBinContent(255,1821.188);
   h_Pos->SetBinContent(256,4254.139);
   h_Pos->SetBinContent(259,3078.318);
   h_Pos->SetBinContent(267,3201.325);
   h_Pos->SetBinContent(268,771.6899);
   h_Pos->SetBinContent(274,2113.973);
   h_Pos->SetBinContent(276,5028.632);
   h_Pos->SetBinContent(279,3943.515);
   h_Pos->SetBinContent(282,2208.033);
   h_Pos->SetBinContent(284,2166.007);
   h_Pos->SetBinContent(290,7993.863);
   h_Pos->SetBinContent(292,3968.512);
   h_Pos->SetBinContent(300,33816.17);
   h_Pos->SetBinContent(305,4143.912);
   h_Pos->SetBinContent(313,1926.891);
   h_Pos->SetBinContent(314,1361.585);
   h_Pos->SetBinContent(315,1442.864);
   h_Pos->SetBinContent(324,2736.909);
   h_Pos->SetBinContent(333,5575.156);
   h_Pos->SetBinContent(334,10939.14);
   h_Pos->SetBinContent(341,4121.286);
   h_Pos->SetBinContent(351,2399.966);
   h_Pos->SetBinContent(357,2055.258);
   h_Pos->SetBinContent(366,12013.53);
   h_Pos->SetBinContent(367,7298.783);
   h_Pos->SetBinContent(368,2828.105);
   h_Pos->SetBinContent(372,1382.044);
   h_Pos->SetBinContent(382,2835.224);
   h_Pos->SetBinContent(383,3463.668);
   h_Pos->SetBinContent(386,1360.191);
   h_Pos->SetBinContent(399,3542.835);
   h_Pos->SetBinContent(400,2572.61);
   h_Pos->SetBinContent(403,1579.574);
   h_Pos->SetBinContent(405,3813.599);
   h_Pos->SetBinContent(408,1228.177);
   h_Pos->SetBinContent(412,1555.724);
   h_Pos->SetBinContent(414,4772.623);
   h_Pos->SetBinContent(419,992.2184);
   h_Pos->SetBinContent(436,6179.596);
   h_Pos->SetBinContent(445,2344.556);
   h_Pos->SetBinContent(465,7947.423);
   h_Pos->SetBinContent(466,1026.551);
   h_Pos->SetBinContent(468,5137.375);
   h_Pos->SetBinContent(470,1908.64);
   h_Pos->SetBinContent(476,1101.013);
   h_Pos->SetBinContent(484,380.3003);
   h_Pos->SetBinContent(498,9043.229);
   h_Pos->SetBinContent(499,7081.29);
   h_Pos->SetBinContent(500,947.7819);
   h_Pos->SetBinContent(502,4784.182);
   h_Pos->SetBinContent(503,3329.696);
   h_Pos->SetBinContent(506,2986.38);
   h_Pos->SetBinContent(510,1285.681);
   h_Pos->SetBinContent(511,2228.273);
   h_Pos->SetBinContent(512,3336.953);
   h_Pos->SetBinContent(515,1.488014);
   h_Pos->SetBinContent(531,11199.2);
   h_Pos->SetBinContent(532,6750.159);
   h_Pos->SetBinContent(535,4305.954);
   h_Pos->SetBinContent(536,2622.505);
   h_Pos->SetBinContent(538,1686.432);
   h_Pos->SetBinContent(547,5022.204);
   h_Pos->SetBinContent(549,1970.506);
   h_Pos->SetBinContent(563,4562.653);
   h_Pos->SetBinContent(564,9984.624);
   h_Pos->SetBinContent(565,1814.792);
   h_Pos->SetBinContent(566,2851.905);
   h_Pos->SetBinContent(567,2797.405);
   h_Pos->SetBinContent(581,600.8366);
   h_Pos->SetBinContent(596,3619.558);
   h_Pos->SetBinContent(597,11963.32);
   h_Pos->SetBinContent(598,16368.49);
   h_Pos->SetBinContent(601,1393.331);
   h_Pos->SetBinContent(611,3696.054);
   h_Pos->SetBinContent(612,754.7676);
   h_Pos->SetBinContent(613,541.6255);
   h_Pos->SetBinContent(629,11793.69);
   h_Pos->SetBinContent(630,15032.9);
   h_Pos->SetBinContent(631,8948.765);
   h_Pos->SetBinContent(635,3520.862);
   h_Pos->SetBinContent(638,1529.067);
   h_Pos->SetBinContent(642,1626.386);
   h_Pos->SetBinContent(662,2493.027);
   h_Pos->SetBinContent(663,13580.51);
   h_Pos->SetBinContent(664,9950.981);
   h_Pos->SetBinContent(665,1684.482);
   h_Pos->SetBinContent(672,1882.929);
   h_Pos->SetBinContent(696,18321.65);
   h_Pos->SetBinContent(697,19637.81);
   h_Pos->SetBinContent(698,5763.461);
   h_Pos->SetBinContent(701,315.9669);
   h_Pos->SetBinContent(705,2800.549);
   h_Pos->SetBinContent(708,3836.859);
   h_Pos->SetBinContent(729,19423.57);
   h_Pos->SetBinContent(730,15752.62);
   h_Pos->SetBinContent(734,831.585);
   h_Pos->SetBinContent(739,8026.121);
   h_Pos->SetBinContent(741,1600.954);
   h_Pos->SetBinContent(762,27273.24);
   h_Pos->SetBinContent(763,14316.02);
   h_Pos->SetBinContent(769,1319.008);
   h_Pos->SetBinContent(771,1930.927);
   h_Pos->SetBinContent(773,1445.031);
   h_Pos->SetBinContent(795,41776.31);
   h_Pos->SetBinContent(796,9844.115);
   h_Pos->SetBinContent(797,971.3829);
   h_Pos->SetBinContent(800,6023.833);
   h_Pos->SetBinContent(801,1530.266);
   h_Pos->SetBinContent(803,1038.128);
   h_Pos->SetBinContent(804,1267.684);
   h_Pos->SetBinContent(805,1553.136);
   h_Pos->SetBinContent(828,8547.793);
   h_Pos->SetBinContent(829,7955.797);
   h_Pos->SetBinContent(830,6871.047);
   h_Pos->SetBinContent(831,6357.053);
   h_Pos->SetBinContent(833,1341.821);
   h_Pos->SetBinContent(836,6824.405);
   h_Pos->SetBinContent(861,9414.64);
   h_Pos->SetBinContent(862,13394.46);
   h_Pos->SetBinContent(863,1330.12);
   h_Pos->SetBinContent(865,1460.11);
   h_Pos->SetBinContent(867,3793.757);
   h_Pos->SetBinContent(868,2900.457);
   h_Pos->SetBinContent(894,10576.72);
   h_Pos->SetBinContent(895,11573.59);
   h_Pos->SetBinContent(896,991.5039);
   h_Pos->SetBinContent(927,4573.688);
   h_Pos->SetBinContent(928,18597.51);
   h_Pos->SetBinContent(929,5693.221);
   h_Pos->SetBinContent(931,9581.881);
   h_Pos->SetBinContent(932,1468.974);
   h_Pos->SetBinContent(961,3819.9);
   h_Pos->SetBinContent(964,2165.796);
   h_Pos->SetBinContent(995,4432.316);
   h_Pos->SetEntries(961);
   h_Pos->SetStats(0);
   h_Pos->SetLineColor(35);
   h_Pos->GetXaxis()->SetTitle("#it{m}^{2}(#it{K}^{0}_{S}#it{#pi^{+}}) [GeV^{2}/#it{c}^{4}]");
   h_Pos->GetXaxis()->SetLabelFont(132);
   h_Pos->GetXaxis()->SetTitleSize(0.06);
   h_Pos->GetXaxis()->SetTitleOffset(0.8);
   h_Pos->GetXaxis()->SetTitleFont(132);
   h_Pos->GetYaxis()->SetTitle("#it{m}^{2}(#it{K^{}#lower[0.1]{^{#font[122]{-}}}#pi^{+}}) [GeV^{2}/#it{c}^{4}]");
   h_Pos->GetYaxis()->SetLabelFont(132);
   h_Pos->GetYaxis()->SetTitleSize(0.06);
   h_Pos->GetYaxis()->SetTitleOffset(0.7);
   h_Pos->GetYaxis()->SetTitleFont(132);
   h_Pos->GetZaxis()->SetLabelFont(42);
   h_Pos->GetZaxis()->SetLabelSize(0.035);
   h_Pos->GetZaxis()->SetTitleSize(0.035);
   h_Pos->GetZaxis()->SetTitleFont(42);
   h_Pos->Draw("BOX");
   
   TH2F *h1_DD_2011_Tot = new TH2F("h1_DD_2011_Tot","",31,-1,25,31,-1,25);
   h1_DD_2011_Tot->SetBinContent(72,-37.44022);
   h1_DD_2011_Tot->SetBinContent(73,-1825.973);
   h1_DD_2011_Tot->SetBinContent(74,-336.5215);
   h1_DD_2011_Tot->SetBinContent(75,-533.4077);
   h1_DD_2011_Tot->SetBinContent(77,-319.3808);
   h1_DD_2011_Tot->SetBinContent(78,-75.5747);
   h1_DD_2011_Tot->SetBinContent(81,-308.077);
   h1_DD_2011_Tot->SetBinContent(82,-214.672);
   h1_DD_2011_Tot->SetBinContent(84,-1301.793);
   h1_DD_2011_Tot->SetBinContent(86,-801.2039);
   h1_DD_2011_Tot->SetBinContent(112,-1487.625);
   h1_DD_2011_Tot->SetBinContent(128,-0.1916854);
   h1_DD_2011_Tot->SetBinContent(134,-3.559594);
   h1_DD_2011_Tot->SetBinContent(136,-1358.127);
   h1_DD_2011_Tot->SetBinContent(137,-628.4274);
   h1_DD_2011_Tot->SetBinContent(138,-1091.303);
   h1_DD_2011_Tot->SetBinContent(159,-16.37659);
   h1_DD_2011_Tot->SetBinContent(162,-26.13684);
   h1_DD_2011_Tot->SetBinContent(169,-2291.58);
   h1_DD_2011_Tot->SetBinContent(170,-1555.938);
   h1_DD_2011_Tot->SetBinContent(172,-1398.569);
   h1_DD_2011_Tot->SetBinContent(173,-674.7355);
   h1_DD_2011_Tot->SetBinContent(174,-234.4352);
   h1_DD_2011_Tot->SetBinContent(176,-208.4708);
   h1_DD_2011_Tot->SetBinContent(177,-31.77678);
   h1_DD_2011_Tot->SetBinContent(179,-301.7957);
   h1_DD_2011_Tot->SetBinContent(180,-382.8622);
   h1_DD_2011_Tot->SetBinContent(181,-1011.506);
   h1_DD_2011_Tot->SetBinContent(182,-723.183);
   h1_DD_2011_Tot->SetBinContent(185,-184.4482);
   h1_DD_2011_Tot->SetBinContent(191,-1867.566);
   h1_DD_2011_Tot->SetBinContent(192,-832.1836);
   h1_DD_2011_Tot->SetBinContent(193,-1371.904);
   h1_DD_2011_Tot->SetBinContent(194,-569.6482);
   h1_DD_2011_Tot->SetBinContent(195,-858.7315);
   h1_DD_2011_Tot->SetBinContent(200,-14.87861);
   h1_DD_2011_Tot->SetBinContent(202,-1434.784);
   h1_DD_2011_Tot->SetBinContent(203,-3.782001);
   h1_DD_2011_Tot->SetBinContent(204,-9.181064);
   h1_DD_2011_Tot->SetBinContent(206,-118.6679);
   h1_DD_2011_Tot->SetBinContent(207,-7.577263);
   h1_DD_2011_Tot->SetBinContent(208,-82.36757);
   h1_DD_2011_Tot->SetBinContent(210,-284.6507);
   h1_DD_2011_Tot->SetBinContent(211,-0.757486);
   h1_DD_2011_Tot->SetBinContent(213,-48.46843);
   h1_DD_2011_Tot->SetBinContent(214,-202.8806);
   h1_DD_2011_Tot->SetBinContent(216,-112.7088);
   h1_DD_2011_Tot->SetBinContent(218,-255.896);
   h1_DD_2011_Tot->SetBinContent(221,-1064.04);
   h1_DD_2011_Tot->SetBinContent(222,-44.65416);
   h1_DD_2011_Tot->SetBinContent(223,-174.434);
   h1_DD_2011_Tot->SetBinContent(224,-341.6749);
   h1_DD_2011_Tot->SetBinContent(225,-91.92974);
   h1_DD_2011_Tot->SetBinContent(226,-197.6904);
   h1_DD_2011_Tot->SetBinContent(227,-1224.745);
   h1_DD_2011_Tot->SetBinContent(228,-30.93976);
   h1_DD_2011_Tot->SetBinContent(233,-3155.581);
   h1_DD_2011_Tot->SetBinContent(235,-309.8697);
   h1_DD_2011_Tot->SetBinContent(236,-1017.125);
   h1_DD_2011_Tot->SetBinContent(237,-808.6125);
   h1_DD_2011_Tot->SetBinContent(241,-599.3204);
   h1_DD_2011_Tot->SetBinContent(244,-73.59197);
   h1_DD_2011_Tot->SetBinContent(245,-2054.602);
   h1_DD_2011_Tot->SetBinContent(248,-242.7249);
   h1_DD_2011_Tot->SetBinContent(249,-2778.856);
   h1_DD_2011_Tot->SetBinContent(250,-1703.873);
   h1_DD_2011_Tot->SetBinContent(252,-566.6201);
   h1_DD_2011_Tot->SetBinContent(253,-1050.521);
   h1_DD_2011_Tot->SetBinContent(254,-791.1613);
   h1_DD_2011_Tot->SetBinContent(257,-1368.715);
   h1_DD_2011_Tot->SetBinContent(258,-217.2981);
   h1_DD_2011_Tot->SetBinContent(260,-1049.866);
   h1_DD_2011_Tot->SetBinContent(266,-1840.382);
   h1_DD_2011_Tot->SetBinContent(269,-324.4903);
   h1_DD_2011_Tot->SetBinContent(270,-5.356655);
   h1_DD_2011_Tot->SetBinContent(271,-28.92268);
   h1_DD_2011_Tot->SetBinContent(272,-428.16);
   h1_DD_2011_Tot->SetBinContent(273,-470.5083);
   h1_DD_2011_Tot->SetBinContent(275,-418.5851);
   h1_DD_2011_Tot->SetBinContent(277,-437.5718);
   h1_DD_2011_Tot->SetBinContent(278,-244.8713);
   h1_DD_2011_Tot->SetBinContent(280,-198.4769);
   h1_DD_2011_Tot->SetBinContent(281,-1414.137);
   h1_DD_2011_Tot->SetBinContent(283,-505.0633);
   h1_DD_2011_Tot->SetBinContent(285,-1082.731);
   h1_DD_2011_Tot->SetBinContent(286,-743.688);
   h1_DD_2011_Tot->SetBinContent(287,-314.0779);
   h1_DD_2011_Tot->SetBinContent(288,-2543.444);
   h1_DD_2011_Tot->SetBinContent(289,-273.3531);
   h1_DD_2011_Tot->SetBinContent(291,-713.2557);
   h1_DD_2011_Tot->SetBinContent(293,-28.8961);
   h1_DD_2011_Tot->SetBinContent(299,-373.1527);
   h1_DD_2011_Tot->SetBinContent(301,-3745.261);
   h1_DD_2011_Tot->SetBinContent(302,-317.4978);
   h1_DD_2011_Tot->SetBinContent(303,-815.2083);
   h1_DD_2011_Tot->SetBinContent(304,-568.8053);
   h1_DD_2011_Tot->SetBinContent(306,-178.236);
   h1_DD_2011_Tot->SetBinContent(307,-116.8453);
   h1_DD_2011_Tot->SetBinContent(308,-832.9702);
   h1_DD_2011_Tot->SetBinContent(309,-74.23011);
   h1_DD_2011_Tot->SetBinContent(310,-115.1924);
   h1_DD_2011_Tot->SetBinContent(311,-4.814077);
   h1_DD_2011_Tot->SetBinContent(312,-1468.233);
   h1_DD_2011_Tot->SetBinContent(316,-240.941);
   h1_DD_2011_Tot->SetBinContent(317,-211.2163);
   h1_DD_2011_Tot->SetBinContent(318,-126.7239);
   h1_DD_2011_Tot->SetBinContent(319,-481.5221);
   h1_DD_2011_Tot->SetBinContent(320,-1920.111);
   h1_DD_2011_Tot->SetBinContent(321,-386.4179);
   h1_DD_2011_Tot->SetBinContent(322,-236.8647);
   h1_DD_2011_Tot->SetBinContent(323,-948.1893);
   h1_DD_2011_Tot->SetBinContent(325,-81.53574);
   h1_DD_2011_Tot->SetBinContent(332,-2456.872);
   h1_DD_2011_Tot->SetBinContent(335,-96.86591);
   h1_DD_2011_Tot->SetBinContent(336,-7.392412);
   h1_DD_2011_Tot->SetBinContent(337,-31.90759);
   h1_DD_2011_Tot->SetBinContent(338,-165.0936);
   h1_DD_2011_Tot->SetBinContent(339,-708.7944);
   h1_DD_2011_Tot->SetBinContent(340,-172.2543);
   h1_DD_2011_Tot->SetBinContent(342,-3.221217);
   h1_DD_2011_Tot->SetBinContent(343,-12.92877);
   h1_DD_2011_Tot->SetBinContent(344,-68.1041);
   h1_DD_2011_Tot->SetBinContent(345,-66.17288);
   h1_DD_2011_Tot->SetBinContent(346,-836.5928);
   h1_DD_2011_Tot->SetBinContent(347,-1403.961);
   h1_DD_2011_Tot->SetBinContent(348,-158.3125);
   h1_DD_2011_Tot->SetBinContent(349,-222.1691);
   h1_DD_2011_Tot->SetBinContent(350,-669.2849);
   h1_DD_2011_Tot->SetBinContent(352,-745.3482);
   h1_DD_2011_Tot->SetBinContent(353,-621.0598);
   h1_DD_2011_Tot->SetBinContent(354,-274.1284);
   h1_DD_2011_Tot->SetBinContent(355,-382.4941);
   h1_DD_2011_Tot->SetBinContent(356,-885.5411);
   h1_DD_2011_Tot->SetBinContent(365,-254.1299);
   h1_DD_2011_Tot->SetBinContent(369,-4.706403);
   h1_DD_2011_Tot->SetBinContent(370,-248.4764);
   h1_DD_2011_Tot->SetBinContent(371,-284.7659);
   h1_DD_2011_Tot->SetBinContent(373,-608.1559);
   h1_DD_2011_Tot->SetBinContent(374,-97.9485);
   h1_DD_2011_Tot->SetBinContent(375,-11.5259);
   h1_DD_2011_Tot->SetBinContent(376,-357.1569);
   h1_DD_2011_Tot->SetBinContent(377,-210.3061);
   h1_DD_2011_Tot->SetBinContent(378,-362.563);
   h1_DD_2011_Tot->SetBinContent(379,-605.4708);
   h1_DD_2011_Tot->SetBinContent(380,-297.8473);
   h1_DD_2011_Tot->SetBinContent(381,-352.1556);
   h1_DD_2011_Tot->SetBinContent(384,-378.2197);
   h1_DD_2011_Tot->SetBinContent(385,-929.0077);
   h1_DD_2011_Tot->SetBinContent(387,-1338.386);
   h1_DD_2011_Tot->SetBinContent(388,-164.3746);
   h1_DD_2011_Tot->SetBinContent(389,-597.9559);
   h1_DD_2011_Tot->SetBinContent(398,-598.2482);
   h1_DD_2011_Tot->SetBinContent(401,-35.41959);
   h1_DD_2011_Tot->SetBinContent(402,-132.4939);
   h1_DD_2011_Tot->SetBinContent(404,-33.94961);
   h1_DD_2011_Tot->SetBinContent(406,-528.97);
   h1_DD_2011_Tot->SetBinContent(407,-245.8645);
   h1_DD_2011_Tot->SetBinContent(409,-147.2978);
   h1_DD_2011_Tot->SetBinContent(410,-38.72573);
   h1_DD_2011_Tot->SetBinContent(411,-540.0908);
   h1_DD_2011_Tot->SetBinContent(413,-463.1125);
   h1_DD_2011_Tot->SetBinContent(415,-788.3528);
   h1_DD_2011_Tot->SetBinContent(416,-40.91394);
   h1_DD_2011_Tot->SetBinContent(417,-571.1473);
   h1_DD_2011_Tot->SetBinContent(418,-130.5575);
   h1_DD_2011_Tot->SetBinContent(420,-2347.251);
   h1_DD_2011_Tot->SetBinContent(421,-454.7714);
   h1_DD_2011_Tot->SetBinContent(431,-763.3957);
   h1_DD_2011_Tot->SetBinContent(432,-824.3021);
   h1_DD_2011_Tot->SetBinContent(433,-1074.122);
   h1_DD_2011_Tot->SetBinContent(434,-119.2174);
   h1_DD_2011_Tot->SetBinContent(435,-7.941748);
   h1_DD_2011_Tot->SetBinContent(437,-227.5816);
   h1_DD_2011_Tot->SetBinContent(438,-71.8836);
   h1_DD_2011_Tot->SetBinContent(439,-72.2761);
   h1_DD_2011_Tot->SetBinContent(440,-108.9747);
   h1_DD_2011_Tot->SetBinContent(441,-8.108951);
   h1_DD_2011_Tot->SetBinContent(442,-2.46123);
   h1_DD_2011_Tot->SetBinContent(443,-463.9576);
   h1_DD_2011_Tot->SetBinContent(444,-30.42319);
   h1_DD_2011_Tot->SetBinContent(446,-136.3993);
   h1_DD_2011_Tot->SetBinContent(447,-245.7697);
   h1_DD_2011_Tot->SetBinContent(448,-185.0205);
   h1_DD_2011_Tot->SetBinContent(449,-107.8829);
   h1_DD_2011_Tot->SetBinContent(450,-292.7167);
   h1_DD_2011_Tot->SetBinContent(451,-1503.683);
   h1_DD_2011_Tot->SetBinContent(452,-770.2278);
   h1_DD_2011_Tot->SetBinContent(453,-1183.492);
   h1_DD_2011_Tot->SetBinContent(464,-149.3761);
   h1_DD_2011_Tot->SetBinContent(467,-181.5593);
   h1_DD_2011_Tot->SetBinContent(469,-290.2513);
   h1_DD_2011_Tot->SetBinContent(471,-240.9129);
   h1_DD_2011_Tot->SetBinContent(472,-66.5404);
   h1_DD_2011_Tot->SetBinContent(473,-90.5637);
   h1_DD_2011_Tot->SetBinContent(474,-1.527252);
   h1_DD_2011_Tot->SetBinContent(475,-14.20469);
   h1_DD_2011_Tot->SetBinContent(477,-495.6374);
   h1_DD_2011_Tot->SetBinContent(478,-307.3874);
   h1_DD_2011_Tot->SetBinContent(479,-95.45142);
   h1_DD_2011_Tot->SetBinContent(480,-156.6181);
   h1_DD_2011_Tot->SetBinContent(481,-931.9581);
   h1_DD_2011_Tot->SetBinContent(482,-9.813801);
   h1_DD_2011_Tot->SetBinContent(483,-1390.149);
   h1_DD_2011_Tot->SetBinContent(485,-168.6918);
   h1_DD_2011_Tot->SetBinContent(497,-738.9658);
   h1_DD_2011_Tot->SetBinContent(501,-26.88055);
   h1_DD_2011_Tot->SetBinContent(504,-207.8889);
   h1_DD_2011_Tot->SetBinContent(505,-123.3036);
   h1_DD_2011_Tot->SetBinContent(507,-7.798411);
   h1_DD_2011_Tot->SetBinContent(508,-115.9587);
   h1_DD_2011_Tot->SetBinContent(509,-299.2331);
   h1_DD_2011_Tot->SetBinContent(513,-10.97457);
   h1_DD_2011_Tot->SetBinContent(514,-737.432);
   h1_DD_2011_Tot->SetBinContent(516,-328.027);
   h1_DD_2011_Tot->SetBinContent(517,-796.067);
   h1_DD_2011_Tot->SetBinContent(530,-183.4606);
   h1_DD_2011_Tot->SetBinContent(533,-386.4459);
   h1_DD_2011_Tot->SetBinContent(534,-52.30127);
   h1_DD_2011_Tot->SetBinContent(537,-98.72351);
   h1_DD_2011_Tot->SetBinContent(539,-60.89048);
   h1_DD_2011_Tot->SetBinContent(540,-6.498734);
   h1_DD_2011_Tot->SetBinContent(541,-68.03671);
   h1_DD_2011_Tot->SetBinContent(542,-191.0459);
   h1_DD_2011_Tot->SetBinContent(543,-779.524);
   h1_DD_2011_Tot->SetBinContent(544,-329.3968);
   h1_DD_2011_Tot->SetBinContent(545,-80.96913);
   h1_DD_2011_Tot->SetBinContent(546,-151.1235);
   h1_DD_2011_Tot->SetBinContent(548,-593.5327);
   h1_DD_2011_Tot->SetBinContent(568,-3.807565);
   h1_DD_2011_Tot->SetBinContent(569,-410.348);
   h1_DD_2011_Tot->SetBinContent(570,-153.4498);
   h1_DD_2011_Tot->SetBinContent(571,-228.0531);
   h1_DD_2011_Tot->SetBinContent(572,-17.19242);
   h1_DD_2011_Tot->SetBinContent(573,-142.4423);
   h1_DD_2011_Tot->SetBinContent(574,-6.172996);
   h1_DD_2011_Tot->SetBinContent(575,-582.8735);
   h1_DD_2011_Tot->SetBinContent(576,-655.0106);
   h1_DD_2011_Tot->SetBinContent(577,-5.180794);
   h1_DD_2011_Tot->SetBinContent(578,-218.7419);
   h1_DD_2011_Tot->SetBinContent(579,-439.011);
   h1_DD_2011_Tot->SetBinContent(580,-699.709);
   h1_DD_2011_Tot->SetBinContent(582,-0.1000825);
   h1_DD_2011_Tot->SetBinContent(599,-140.0939);
   h1_DD_2011_Tot->SetBinContent(600,-3.190137);
   h1_DD_2011_Tot->SetBinContent(602,-528.1445);
   h1_DD_2011_Tot->SetBinContent(603,-108.3991);
   h1_DD_2011_Tot->SetBinContent(604,-130.0185);
   h1_DD_2011_Tot->SetBinContent(605,-81.55199);
   h1_DD_2011_Tot->SetBinContent(606,-58.09271);
   h1_DD_2011_Tot->SetBinContent(607,-182.2132);
   h1_DD_2011_Tot->SetBinContent(608,-904.9342);
   h1_DD_2011_Tot->SetBinContent(609,-94.01236);
   h1_DD_2011_Tot->SetBinContent(610,-1056.696);
   h1_DD_2011_Tot->SetBinContent(632,-6.802368);
   h1_DD_2011_Tot->SetBinContent(633,-0.6053886);
   h1_DD_2011_Tot->SetBinContent(634,-1.899266);
   h1_DD_2011_Tot->SetBinContent(636,-209.8696);
   h1_DD_2011_Tot->SetBinContent(637,-254.8313);
   h1_DD_2011_Tot->SetBinContent(639,-14.86855);
   h1_DD_2011_Tot->SetBinContent(640,-19.35971);
   h1_DD_2011_Tot->SetBinContent(641,-12.54145);
   h1_DD_2011_Tot->SetBinContent(643,-119.6098);
   h1_DD_2011_Tot->SetBinContent(644,-583.1152);
   h1_DD_2011_Tot->SetBinContent(645,-357.0325);
   h1_DD_2011_Tot->SetBinContent(646,-0.8256428);
   h1_DD_2011_Tot->SetBinContent(666,-1.567701);
   h1_DD_2011_Tot->SetBinContent(667,-53.97288);
   h1_DD_2011_Tot->SetBinContent(668,-1.489004);
   h1_DD_2011_Tot->SetBinContent(669,-230.0205);
   h1_DD_2011_Tot->SetBinContent(670,-10.55419);
   h1_DD_2011_Tot->SetBinContent(671,-238.5337);
   h1_DD_2011_Tot->SetBinContent(673,-4.899595);
   h1_DD_2011_Tot->SetBinContent(674,-115.79);
   h1_DD_2011_Tot->SetBinContent(675,-322.2251);
   h1_DD_2011_Tot->SetBinContent(676,-356.3814);
   h1_DD_2011_Tot->SetBinContent(677,-234.1517);
   h1_DD_2011_Tot->SetBinContent(695,-55.17924);
   h1_DD_2011_Tot->SetBinContent(699,-7.894331);
   h1_DD_2011_Tot->SetBinContent(700,-151.8587);
   h1_DD_2011_Tot->SetBinContent(702,-101.2364);
   h1_DD_2011_Tot->SetBinContent(703,-75.06373);
   h1_DD_2011_Tot->SetBinContent(704,-212.0201);
   h1_DD_2011_Tot->SetBinContent(706,-6.06013);
   h1_DD_2011_Tot->SetBinContent(707,-10.68697);
   h1_DD_2011_Tot->SetBinContent(709,-141.868);
   h1_DD_2011_Tot->SetBinContent(710,-0.4374675);
   h1_DD_2011_Tot->SetBinContent(731,-439.6462);
   h1_DD_2011_Tot->SetBinContent(732,-79.72206);
   h1_DD_2011_Tot->SetBinContent(733,-65.3644);
   h1_DD_2011_Tot->SetBinContent(735,-64.58519);
   h1_DD_2011_Tot->SetBinContent(736,-464.5664);
   h1_DD_2011_Tot->SetBinContent(737,-168.1269);
   h1_DD_2011_Tot->SetBinContent(738,-0.9434561);
   h1_DD_2011_Tot->SetBinContent(740,-75.20271);
   h1_DD_2011_Tot->SetBinContent(764,-138.839);
   h1_DD_2011_Tot->SetBinContent(765,-72.2999);
   h1_DD_2011_Tot->SetBinContent(766,-65.59512);
   h1_DD_2011_Tot->SetBinContent(767,-298.3741);
   h1_DD_2011_Tot->SetBinContent(768,-814.2902);
   h1_DD_2011_Tot->SetBinContent(770,-49.61295);
   h1_DD_2011_Tot->SetBinContent(772,-271.7251);
   h1_DD_2011_Tot->SetBinContent(798,-10.29836);
   h1_DD_2011_Tot->SetBinContent(799,-220.1276);
   h1_DD_2011_Tot->SetBinContent(802,-187.4819);
   h1_DD_2011_Tot->SetBinContent(832,-853.0936);
   h1_DD_2011_Tot->SetBinContent(834,-13.4619);
   h1_DD_2011_Tot->SetBinContent(835,-369.4761);
   h1_DD_2011_Tot->SetBinContent(837,-161.5905);
   h1_DD_2011_Tot->SetBinContent(864,-94.79747);
   h1_DD_2011_Tot->SetBinContent(866,-11.60557);
   h1_DD_2011_Tot->SetBinContent(869,-15.44325);
   h1_DD_2011_Tot->SetBinContent(897,-126.0689);
   h1_DD_2011_Tot->SetBinContent(898,-30.29831);
   h1_DD_2011_Tot->SetBinContent(899,-728.86);
   h1_DD_2011_Tot->SetBinContent(900,-708.9536);
   h1_DD_2011_Tot->SetBinContent(901,-17.89085);
   h1_DD_2011_Tot->SetBinContent(930,-3.642328);
   h1_DD_2011_Tot->SetBinContent(933,-115.5505);
   h1_DD_2011_Tot->SetBinContent(962,-1419.145);
   h1_DD_2011_Tot->SetBinContent(963,-120.1243);
   h1_DD_2011_Tot->SetBinContent(965,-1.350099);
   h1_DD_2011_Tot->SetBinContent(994,-106.3338);
   h1_DD_2011_Tot->SetBinContent(996,-9.167411);
   h1_DD_2011_Tot->SetBinError(70,523827.2);
   h1_DD_2011_Tot->SetBinError(72,2722.951);
   h1_DD_2011_Tot->SetBinError(73,137552.9);
   h1_DD_2011_Tot->SetBinError(74,14689.37);
   h1_DD_2011_Tot->SetBinError(75,20883.82);
   h1_DD_2011_Tot->SetBinError(76,194674.4);
   h1_DD_2011_Tot->SetBinError(77,19086.46);
   h1_DD_2011_Tot->SetBinError(78,2733.84);
   h1_DD_2011_Tot->SetBinError(79,156062.5);
   h1_DD_2011_Tot->SetBinError(80,499081);
   h1_DD_2011_Tot->SetBinError(81,15079.96);
   h1_DD_2011_Tot->SetBinError(82,13136.03);
   h1_DD_2011_Tot->SetBinError(83,89979.16);
   h1_DD_2011_Tot->SetBinError(84,58175.05);
   h1_DD_2011_Tot->SetBinError(85,1160985);
   h1_DD_2011_Tot->SetBinError(86,38028.9);
   h1_DD_2011_Tot->SetBinError(87,100484.5);
   h1_DD_2011_Tot->SetBinError(102,1523378);
   h1_DD_2011_Tot->SetBinError(103,4459621);
   h1_DD_2011_Tot->SetBinError(104,2430833);
   h1_DD_2011_Tot->SetBinError(105,202797.1);
   h1_DD_2011_Tot->SetBinError(106,3023765);
   h1_DD_2011_Tot->SetBinError(107,1699757);
   h1_DD_2011_Tot->SetBinError(108,395164.5);
   h1_DD_2011_Tot->SetBinError(109,200152.2);
   h1_DD_2011_Tot->SetBinError(110,649544.4);
   h1_DD_2011_Tot->SetBinError(111,231626.2);
   h1_DD_2011_Tot->SetBinError(112,42262.37);
   h1_DD_2011_Tot->SetBinError(113,123163.3);
   h1_DD_2011_Tot->SetBinError(114,605898.1);
   h1_DD_2011_Tot->SetBinError(115,223389.4);
   h1_DD_2011_Tot->SetBinError(116,257751.8);
   h1_DD_2011_Tot->SetBinError(117,253921.5);
   h1_DD_2011_Tot->SetBinError(118,498357.7);
   h1_DD_2011_Tot->SetBinError(119,321164.2);
   h1_DD_2011_Tot->SetBinError(120,1165824);
   h1_DD_2011_Tot->SetBinError(121,369456.5);
   h1_DD_2011_Tot->SetBinError(122,314710.6);
   h1_DD_2011_Tot->SetBinError(123,596420.5);
   h1_DD_2011_Tot->SetBinError(124,551323.8);
   h1_DD_2011_Tot->SetBinError(125,293943);
   h1_DD_2011_Tot->SetBinError(126,573128.4);
   h1_DD_2011_Tot->SetBinError(127,692452.5);
   h1_DD_2011_Tot->SetBinError(128,7.242269);
   h1_DD_2011_Tot->SetBinError(134,282.974);
   h1_DD_2011_Tot->SetBinError(135,825612.2);
   h1_DD_2011_Tot->SetBinError(136,81154.97);
   h1_DD_2011_Tot->SetBinError(137,47850.41);
   h1_DD_2011_Tot->SetBinError(138,79654.34);
   h1_DD_2011_Tot->SetBinError(139,202465.6);
   h1_DD_2011_Tot->SetBinError(140,189303);
   h1_DD_2011_Tot->SetBinError(141,270832.6);
   h1_DD_2011_Tot->SetBinError(142,187572.4);
   h1_DD_2011_Tot->SetBinError(143,460939.9);
   h1_DD_2011_Tot->SetBinError(144,773662.1);
   h1_DD_2011_Tot->SetBinError(145,254062);
   h1_DD_2011_Tot->SetBinError(146,208815.7);
   h1_DD_2011_Tot->SetBinError(147,670500.1);
   h1_DD_2011_Tot->SetBinError(148,560991.6);
   h1_DD_2011_Tot->SetBinError(149,252581.9);
   h1_DD_2011_Tot->SetBinError(150,135163);
   h1_DD_2011_Tot->SetBinError(151,289692.9);
   h1_DD_2011_Tot->SetBinError(152,360148.1);
   h1_DD_2011_Tot->SetBinError(153,56194.03);
   h1_DD_2011_Tot->SetBinError(154,486073.4);
   h1_DD_2011_Tot->SetBinError(155,321711);
   h1_DD_2011_Tot->SetBinError(156,291469.9);
   h1_DD_2011_Tot->SetBinError(157,360404);
   h1_DD_2011_Tot->SetBinError(158,473261.8);
   h1_DD_2011_Tot->SetBinError(159,178720.6);
   h1_DD_2011_Tot->SetBinError(160,545481.6);
   h1_DD_2011_Tot->SetBinError(161,336131.7);
   h1_DD_2011_Tot->SetBinError(162,946.1861);
   h1_DD_2011_Tot->SetBinError(168,2290976);
   h1_DD_2011_Tot->SetBinError(169,154006.6);
   h1_DD_2011_Tot->SetBinError(170,219747.9);
   h1_DD_2011_Tot->SetBinError(171,1019832);
   h1_DD_2011_Tot->SetBinError(172,95244.37);
   h1_DD_2011_Tot->SetBinError(173,23625.15);
   h1_DD_2011_Tot->SetBinError(174,9880.27);
   h1_DD_2011_Tot->SetBinError(175,186911.6);
   h1_DD_2011_Tot->SetBinError(176,9793.992);
   h1_DD_2011_Tot->SetBinError(177,1021.864);
   h1_DD_2011_Tot->SetBinError(178,303826.7);
   h1_DD_2011_Tot->SetBinError(179,8759.648);
   h1_DD_2011_Tot->SetBinError(180,15571.03);
   h1_DD_2011_Tot->SetBinError(181,38956.93);
   h1_DD_2011_Tot->SetBinError(182,46481.55);
   h1_DD_2011_Tot->SetBinError(183,341613.1);
   h1_DD_2011_Tot->SetBinError(184,179650.5);
   h1_DD_2011_Tot->SetBinError(185,7487.161);
   h1_DD_2011_Tot->SetBinError(186,94695);
   h1_DD_2011_Tot->SetBinError(187,198901.6);
   h1_DD_2011_Tot->SetBinError(188,163085.1);
   h1_DD_2011_Tot->SetBinError(189,137976.1);
   h1_DD_2011_Tot->SetBinError(190,518990.7);
   h1_DD_2011_Tot->SetBinError(191,102307);
   h1_DD_2011_Tot->SetBinError(192,43454.54);
   h1_DD_2011_Tot->SetBinError(193,37486.98);
   h1_DD_2011_Tot->SetBinError(194,54801.36);
   h1_DD_2011_Tot->SetBinError(195,38823.04);
   h1_DD_2011_Tot->SetBinError(200,1205.168);
   h1_DD_2011_Tot->SetBinError(201,896075.7);
   h1_DD_2011_Tot->SetBinError(202,84156.34);
   h1_DD_2011_Tot->SetBinError(203,253.4931);
   h1_DD_2011_Tot->SetBinError(204,326.9383);
   h1_DD_2011_Tot->SetBinError(205,421921.4);
   h1_DD_2011_Tot->SetBinError(206,6082.995);
   h1_DD_2011_Tot->SetBinError(207,365.9065);
   h1_DD_2011_Tot->SetBinError(208,3626.546);
   h1_DD_2011_Tot->SetBinError(209,390544);
   h1_DD_2011_Tot->SetBinError(210,6493.092);
   h1_DD_2011_Tot->SetBinError(211,38.53754);
   h1_DD_2011_Tot->SetBinError(212,235848.4);
   h1_DD_2011_Tot->SetBinError(213,1626.593);
   h1_DD_2011_Tot->SetBinError(214,7218.543);
   h1_DD_2011_Tot->SetBinError(215,159074.2);
   h1_DD_2011_Tot->SetBinError(216,4810.698);
   h1_DD_2011_Tot->SetBinError(217,137616.7);
   h1_DD_2011_Tot->SetBinError(218,9586.976);
   h1_DD_2011_Tot->SetBinError(219,171684.4);
   h1_DD_2011_Tot->SetBinError(220,98432.31);
   h1_DD_2011_Tot->SetBinError(221,92842.28);
   h1_DD_2011_Tot->SetBinError(222,1934.396);
   h1_DD_2011_Tot->SetBinError(223,7688.008);
   h1_DD_2011_Tot->SetBinError(224,16937.34);
   h1_DD_2011_Tot->SetBinError(225,5976.709);
   h1_DD_2011_Tot->SetBinError(226,13855.18);
   h1_DD_2011_Tot->SetBinError(227,67012.51);
   h1_DD_2011_Tot->SetBinError(228,1499.009);
   h1_DD_2011_Tot->SetBinError(233,273648.2);
   h1_DD_2011_Tot->SetBinError(234,1749082);
   h1_DD_2011_Tot->SetBinError(235,12961.86);
   h1_DD_2011_Tot->SetBinError(236,40404.56);
   h1_DD_2011_Tot->SetBinError(237,41148.31);
   h1_DD_2011_Tot->SetBinError(238,387030.9);
   h1_DD_2011_Tot->SetBinError(239,104734.9);
   h1_DD_2011_Tot->SetBinError(240,248279.4);
   h1_DD_2011_Tot->SetBinError(241,29584.28);
   h1_DD_2011_Tot->SetBinError(242,105935.7);
   h1_DD_2011_Tot->SetBinError(243,517326.4);
   h1_DD_2011_Tot->SetBinError(244,2862.374);
   h1_DD_2011_Tot->SetBinError(245,144826.8);
   h1_DD_2011_Tot->SetBinError(246,256729.5);
   h1_DD_2011_Tot->SetBinError(247,203230.9);
   h1_DD_2011_Tot->SetBinError(248,7677.078);
   h1_DD_2011_Tot->SetBinError(249,174301.8);
   h1_DD_2011_Tot->SetBinError(250,104091.8);
   h1_DD_2011_Tot->SetBinError(251,287627.9);
   h1_DD_2011_Tot->SetBinError(252,17035.46);
   h1_DD_2011_Tot->SetBinError(253,42510.14);
   h1_DD_2011_Tot->SetBinError(254,32843.56);
   h1_DD_2011_Tot->SetBinError(255,102699.1);
   h1_DD_2011_Tot->SetBinError(256,151330.9);
   h1_DD_2011_Tot->SetBinError(257,66584.84);
   h1_DD_2011_Tot->SetBinError(258,6771.292);
   h1_DD_2011_Tot->SetBinError(259,370751.7);
   h1_DD_2011_Tot->SetBinError(260,41213.02);
   h1_DD_2011_Tot->SetBinError(266,259457.2);
   h1_DD_2011_Tot->SetBinError(267,247123.2);
   h1_DD_2011_Tot->SetBinError(268,94850.88);
   h1_DD_2011_Tot->SetBinError(269,14381.64);
   h1_DD_2011_Tot->SetBinError(270,309.1406);
   h1_DD_2011_Tot->SetBinError(271,913.0718);
   h1_DD_2011_Tot->SetBinError(272,20413.85);
   h1_DD_2011_Tot->SetBinError(273,16675.83);
   h1_DD_2011_Tot->SetBinError(274,153694.4);
   h1_DD_2011_Tot->SetBinError(275,14341.99);
   h1_DD_2011_Tot->SetBinError(276,368445);
   h1_DD_2011_Tot->SetBinError(277,17882.94);
   h1_DD_2011_Tot->SetBinError(278,8138.756);
   h1_DD_2011_Tot->SetBinError(279,155847.3);
   h1_DD_2011_Tot->SetBinError(280,19066.75);
   h1_DD_2011_Tot->SetBinError(281,55860.94);
   h1_DD_2011_Tot->SetBinError(282,104766.9);
   h1_DD_2011_Tot->SetBinError(283,13344.48);
   h1_DD_2011_Tot->SetBinError(284,102840.4);
   h1_DD_2011_Tot->SetBinError(285,51209.44);
   h1_DD_2011_Tot->SetBinError(286,22053.26);
   h1_DD_2011_Tot->SetBinError(287,9956.687);
   h1_DD_2011_Tot->SetBinError(288,101558.6);
   h1_DD_2011_Tot->SetBinError(289,10742.26);
   h1_DD_2011_Tot->SetBinError(290,731871.5);
   h1_DD_2011_Tot->SetBinError(291,20895.61);
   h1_DD_2011_Tot->SetBinError(292,508747);
   h1_DD_2011_Tot->SetBinError(293,994.346);
   h1_DD_2011_Tot->SetBinError(299,9598.455);
   h1_DD_2011_Tot->SetBinError(300,1930631);
   h1_DD_2011_Tot->SetBinError(301,311440.7);
   h1_DD_2011_Tot->SetBinError(302,17454.25);
   h1_DD_2011_Tot->SetBinError(303,32207.7);
   h1_DD_2011_Tot->SetBinError(304,30416.07);
   h1_DD_2011_Tot->SetBinError(305,355507.9);
   h1_DD_2011_Tot->SetBinError(306,7174.293);
   h1_DD_2011_Tot->SetBinError(307,5243.139);
   h1_DD_2011_Tot->SetBinError(308,41694.37);
   h1_DD_2011_Tot->SetBinError(309,2833.26);
   h1_DD_2011_Tot->SetBinError(310,4517.961);
   h1_DD_2011_Tot->SetBinError(311,162.1817);
   h1_DD_2011_Tot->SetBinError(312,50699.18);
   h1_DD_2011_Tot->SetBinError(313,85479.06);
   h1_DD_2011_Tot->SetBinError(314,63304.61);
   h1_DD_2011_Tot->SetBinError(315,88267.23);
   h1_DD_2011_Tot->SetBinError(316,7122.432);
   h1_DD_2011_Tot->SetBinError(317,7446.961);
   h1_DD_2011_Tot->SetBinError(318,5784.045);
   h1_DD_2011_Tot->SetBinError(319,17439.2);
   h1_DD_2011_Tot->SetBinError(320,53945.35);
   h1_DD_2011_Tot->SetBinError(321,19000.28);
   h1_DD_2011_Tot->SetBinError(322,10496.23);
   h1_DD_2011_Tot->SetBinError(323,29139.77);
   h1_DD_2011_Tot->SetBinError(324,178227.8);
   h1_DD_2011_Tot->SetBinError(325,2278.368);
   h1_DD_2011_Tot->SetBinError(332,263068.7);
   h1_DD_2011_Tot->SetBinError(333,232190.7);
   h1_DD_2011_Tot->SetBinError(334,671617.8);
   h1_DD_2011_Tot->SetBinError(335,3268.177);
   h1_DD_2011_Tot->SetBinError(336,198.2572);
   h1_DD_2011_Tot->SetBinError(337,1993.699);
   h1_DD_2011_Tot->SetBinError(338,4982.642);
   h1_DD_2011_Tot->SetBinError(339,23209.32);
   h1_DD_2011_Tot->SetBinError(340,6486.038);
   h1_DD_2011_Tot->SetBinError(341,141339.5);
   h1_DD_2011_Tot->SetBinError(342,90.93849);
   h1_DD_2011_Tot->SetBinError(343,583.0794);
   h1_DD_2011_Tot->SetBinError(344,2619.6);
   h1_DD_2011_Tot->SetBinError(345,2414.955);
   h1_DD_2011_Tot->SetBinError(346,31928.68);
   h1_DD_2011_Tot->SetBinError(347,94521.21);
   h1_DD_2011_Tot->SetBinError(348,4659.516);
   h1_DD_2011_Tot->SetBinError(349,9081.965);
   h1_DD_2011_Tot->SetBinError(350,21281.64);
   h1_DD_2011_Tot->SetBinError(351,161461.4);
   h1_DD_2011_Tot->SetBinError(352,23127.16);
   h1_DD_2011_Tot->SetBinError(353,18506.29);
   h1_DD_2011_Tot->SetBinError(354,9312.394);
   h1_DD_2011_Tot->SetBinError(355,9369.517);
   h1_DD_2011_Tot->SetBinError(356,27952.51);
   h1_DD_2011_Tot->SetBinError(357,96339.04);
   h1_DD_2011_Tot->SetBinError(365,9481.665);
   h1_DD_2011_Tot->SetBinError(366,459653);
   h1_DD_2011_Tot->SetBinError(367,223510.8);
   h1_DD_2011_Tot->SetBinError(368,160157);
   h1_DD_2011_Tot->SetBinError(369,196.7398);
   h1_DD_2011_Tot->SetBinError(370,6062.993);
   h1_DD_2011_Tot->SetBinError(371,16096.32);
   h1_DD_2011_Tot->SetBinError(372,71806.81);
   h1_DD_2011_Tot->SetBinError(373,21906.65);
   h1_DD_2011_Tot->SetBinError(374,4215.9);
   h1_DD_2011_Tot->SetBinError(375,319.6047);
   h1_DD_2011_Tot->SetBinError(376,17457.62);
   h1_DD_2011_Tot->SetBinError(377,11765.97);
   h1_DD_2011_Tot->SetBinError(378,14410.42);
   h1_DD_2011_Tot->SetBinError(379,30592.72);
   h1_DD_2011_Tot->SetBinError(380,16405.23);
   h1_DD_2011_Tot->SetBinError(381,9256.812);
   h1_DD_2011_Tot->SetBinError(382,156352.1);
   h1_DD_2011_Tot->SetBinError(383,226475.9);
   h1_DD_2011_Tot->SetBinError(384,9130.246);
   h1_DD_2011_Tot->SetBinError(385,40141.95);
   h1_DD_2011_Tot->SetBinError(386,51079.4);
   h1_DD_2011_Tot->SetBinError(387,62766.05);
   h1_DD_2011_Tot->SetBinError(388,74554.55);
   h1_DD_2011_Tot->SetBinError(389,17604.41);
   h1_DD_2011_Tot->SetBinError(398,14742.8);
   h1_DD_2011_Tot->SetBinError(399,163152.9);
   h1_DD_2011_Tot->SetBinError(400,93133.61);
   h1_DD_2011_Tot->SetBinError(401,1055.384);
   h1_DD_2011_Tot->SetBinError(402,5132.365);
   h1_DD_2011_Tot->SetBinError(403,84870.92);
   h1_DD_2011_Tot->SetBinError(404,1365.931);
   h1_DD_2011_Tot->SetBinError(405,236687.2);
   h1_DD_2011_Tot->SetBinError(406,29834.43);
   h1_DD_2011_Tot->SetBinError(407,7086.593);
   h1_DD_2011_Tot->SetBinError(408,43301.89);
   h1_DD_2011_Tot->SetBinError(409,4527.496);
   h1_DD_2011_Tot->SetBinError(410,1272.999);
   h1_DD_2011_Tot->SetBinError(411,32575.64);
   h1_DD_2011_Tot->SetBinError(412,61868.73);
   h1_DD_2011_Tot->SetBinError(413,12846.91);
   h1_DD_2011_Tot->SetBinError(414,354164.6);
   h1_DD_2011_Tot->SetBinError(415,32060.53);
   h1_DD_2011_Tot->SetBinError(416,1334.67);
   h1_DD_2011_Tot->SetBinError(417,13620.5);
   h1_DD_2011_Tot->SetBinError(418,5799.346);
   h1_DD_2011_Tot->SetBinError(419,66000.2);
   h1_DD_2011_Tot->SetBinError(420,157769.4);
   h1_DD_2011_Tot->SetBinError(421,10692.82);
   h1_DD_2011_Tot->SetBinError(431,20788.9);
   h1_DD_2011_Tot->SetBinError(432,20734.15);
   h1_DD_2011_Tot->SetBinError(433,33840.12);
   h1_DD_2011_Tot->SetBinError(434,5041.095);
   h1_DD_2011_Tot->SetBinError(435,237.4603);
   h1_DD_2011_Tot->SetBinError(436,348903.2);
   h1_DD_2011_Tot->SetBinError(437,5766.745);
   h1_DD_2011_Tot->SetBinError(438,1969.667);
   h1_DD_2011_Tot->SetBinError(439,2853.548);
   h1_DD_2011_Tot->SetBinError(440,4758.4);
   h1_DD_2011_Tot->SetBinError(441,232.5987);
   h1_DD_2011_Tot->SetBinError(442,87.04831);
   h1_DD_2011_Tot->SetBinError(443,26970.83);
   h1_DD_2011_Tot->SetBinError(444,1054.036);
   h1_DD_2011_Tot->SetBinError(445,126981);
   h1_DD_2011_Tot->SetBinError(446,3520.822);
   h1_DD_2011_Tot->SetBinError(447,8290.744);
   h1_DD_2011_Tot->SetBinError(448,5545.778);
   h1_DD_2011_Tot->SetBinError(449,4818.187);
   h1_DD_2011_Tot->SetBinError(450,16718.37);
   h1_DD_2011_Tot->SetBinError(451,58551.54);
   h1_DD_2011_Tot->SetBinError(452,18656.44);
   h1_DD_2011_Tot->SetBinError(453,30793.78);
   h1_DD_2011_Tot->SetBinError(464,3434.848);
   h1_DD_2011_Tot->SetBinError(465,301084);
   h1_DD_2011_Tot->SetBinError(466,60077.53);
   h1_DD_2011_Tot->SetBinError(467,5784.244);
   h1_DD_2011_Tot->SetBinError(468,368309);
   h1_DD_2011_Tot->SetBinError(469,7003.409);
   h1_DD_2011_Tot->SetBinError(470,102993.4);
   h1_DD_2011_Tot->SetBinError(471,13826.11);
   h1_DD_2011_Tot->SetBinError(472,2489.5);
   h1_DD_2011_Tot->SetBinError(473,3027.758);
   h1_DD_2011_Tot->SetBinError(474,39.8913);
   h1_DD_2011_Tot->SetBinError(475,474.4043);
   h1_DD_2011_Tot->SetBinError(476,65838.2);
   h1_DD_2011_Tot->SetBinError(477,21189.69);
   h1_DD_2011_Tot->SetBinError(478,8897.929);
   h1_DD_2011_Tot->SetBinError(479,3124.149);
   h1_DD_2011_Tot->SetBinError(480,7351.376);
   h1_DD_2011_Tot->SetBinError(481,39108.93);
   h1_DD_2011_Tot->SetBinError(482,236.5442);
   h1_DD_2011_Tot->SetBinError(483,54422.66);
   h1_DD_2011_Tot->SetBinError(484,120746.9);
   h1_DD_2011_Tot->SetBinError(485,3790.332);
   h1_DD_2011_Tot->SetBinError(497,24835.72);
   h1_DD_2011_Tot->SetBinError(498,378438);
   h1_DD_2011_Tot->SetBinError(499,234406.2);
   h1_DD_2011_Tot->SetBinError(500,59278.5);
   h1_DD_2011_Tot->SetBinError(501,1847.924);
   h1_DD_2011_Tot->SetBinError(502,169695.3);
   h1_DD_2011_Tot->SetBinError(503,216853.9);
   h1_DD_2011_Tot->SetBinError(504,9313.999);
   h1_DD_2011_Tot->SetBinError(505,4564.424);
   h1_DD_2011_Tot->SetBinError(506,93869.69);
   h1_DD_2011_Tot->SetBinError(507,177.3421);
   h1_DD_2011_Tot->SetBinError(508,3766.743);
   h1_DD_2011_Tot->SetBinError(509,12640.12);
   h1_DD_2011_Tot->SetBinError(510,68983.62);
   h1_DD_2011_Tot->SetBinError(511,118571.4);
   h1_DD_2011_Tot->SetBinError(512,229373.3);
   h1_DD_2011_Tot->SetBinError(513,246.3877);
   h1_DD_2011_Tot->SetBinError(514,33626.02);
   h1_DD_2011_Tot->SetBinError(515,106652.4);
   h1_DD_2011_Tot->SetBinError(516,11024.67);
   h1_DD_2011_Tot->SetBinError(517,26677.72);
   h1_DD_2011_Tot->SetBinError(530,4596.815);
   h1_DD_2011_Tot->SetBinError(531,379836.2);
   h1_DD_2011_Tot->SetBinError(532,293303.5);
   h1_DD_2011_Tot->SetBinError(533,19916.49);
   h1_DD_2011_Tot->SetBinError(534,1773.208);
   h1_DD_2011_Tot->SetBinError(535,166460.5);
   h1_DD_2011_Tot->SetBinError(536,67384.55);
   h1_DD_2011_Tot->SetBinError(537,3908.249);
   h1_DD_2011_Tot->SetBinError(538,69743.96);
   h1_DD_2011_Tot->SetBinError(539,2156.713);
   h1_DD_2011_Tot->SetBinError(540,151.8583);
   h1_DD_2011_Tot->SetBinError(541,2046.909);
   h1_DD_2011_Tot->SetBinError(542,9048.682);
   h1_DD_2011_Tot->SetBinError(543,39678.4);
   h1_DD_2011_Tot->SetBinError(544,18730.68);
   h1_DD_2011_Tot->SetBinError(545,3278.367);
   h1_DD_2011_Tot->SetBinError(546,6190.402);
   h1_DD_2011_Tot->SetBinError(547,179003.5);
   h1_DD_2011_Tot->SetBinError(548,16200.97);
   h1_DD_2011_Tot->SetBinError(549,112187.1);
   h1_DD_2011_Tot->SetBinError(563,419811.6);
   h1_DD_2011_Tot->SetBinError(564,270848.8);
   h1_DD_2011_Tot->SetBinError(565,59082.47);
   h1_DD_2011_Tot->SetBinError(566,184820.3);
   h1_DD_2011_Tot->SetBinError(567,148099.2);
   h1_DD_2011_Tot->SetBinError(568,103.7579);
   h1_DD_2011_Tot->SetBinError(569,10778.79);
   h1_DD_2011_Tot->SetBinError(570,5989.23);
   h1_DD_2011_Tot->SetBinError(571,4609.831);
   h1_DD_2011_Tot->SetBinError(572,551.1623);
   h1_DD_2011_Tot->SetBinError(573,6388.584);
   h1_DD_2011_Tot->SetBinError(574,140.8062);
   h1_DD_2011_Tot->SetBinError(575,23346.36);
   h1_DD_2011_Tot->SetBinError(576,20037.28);
   h1_DD_2011_Tot->SetBinError(577,132.093);
   h1_DD_2011_Tot->SetBinError(578,6887.196);
   h1_DD_2011_Tot->SetBinError(579,15929.26);
   h1_DD_2011_Tot->SetBinError(580,19529.92);
   h1_DD_2011_Tot->SetBinError(581,55408.46);
   h1_DD_2011_Tot->SetBinError(582,0.9822934);
   h1_DD_2011_Tot->SetBinError(596,135286.9);
   h1_DD_2011_Tot->SetBinError(597,323311.2);
   h1_DD_2011_Tot->SetBinError(598,548432.9);
   h1_DD_2011_Tot->SetBinError(599,5683.563);
   h1_DD_2011_Tot->SetBinError(600,98.27723);
   h1_DD_2011_Tot->SetBinError(601,52401.99);
   h1_DD_2011_Tot->SetBinError(602,23492.95);
   h1_DD_2011_Tot->SetBinError(603,3936.78);
   h1_DD_2011_Tot->SetBinError(604,4895.244);
   h1_DD_2011_Tot->SetBinError(605,2260.683);
   h1_DD_2011_Tot->SetBinError(606,1900.402);
   h1_DD_2011_Tot->SetBinError(607,5025.208);
   h1_DD_2011_Tot->SetBinError(608,28218.61);
   h1_DD_2011_Tot->SetBinError(609,2696.329);
   h1_DD_2011_Tot->SetBinError(610,90491.3);
   h1_DD_2011_Tot->SetBinError(611,236802.9);
   h1_DD_2011_Tot->SetBinError(612,62259.54);
   h1_DD_2011_Tot->SetBinError(613,22781.83);
   h1_DD_2011_Tot->SetBinError(629,1095710);
   h1_DD_2011_Tot->SetBinError(630,502378.4);
   h1_DD_2011_Tot->SetBinError(631,213474.3);
   h1_DD_2011_Tot->SetBinError(632,145.7284);
   h1_DD_2011_Tot->SetBinError(633,16.96753);
   h1_DD_2011_Tot->SetBinError(634,59.3135);
   h1_DD_2011_Tot->SetBinError(635,105522.3);
   h1_DD_2011_Tot->SetBinError(636,5940.993);
   h1_DD_2011_Tot->SetBinError(637,6722.491);
   h1_DD_2011_Tot->SetBinError(638,63456.54);
   h1_DD_2011_Tot->SetBinError(639,510.2898);
   h1_DD_2011_Tot->SetBinError(640,532.2863);
   h1_DD_2011_Tot->SetBinError(641,470.8479);
   h1_DD_2011_Tot->SetBinError(642,69688.19);
   h1_DD_2011_Tot->SetBinError(643,3653.463);
   h1_DD_2011_Tot->SetBinError(644,26070.95);
   h1_DD_2011_Tot->SetBinError(645,7580.603);
   h1_DD_2011_Tot->SetBinError(646,24.66944);
   h1_DD_2011_Tot->SetBinError(662,127143.6);
   h1_DD_2011_Tot->SetBinError(663,288064.6);
   h1_DD_2011_Tot->SetBinError(664,277296);
   h1_DD_2011_Tot->SetBinError(665,69346.92);
   h1_DD_2011_Tot->SetBinError(666,40.34544);
   h1_DD_2011_Tot->SetBinError(667,1882.853);
   h1_DD_2011_Tot->SetBinError(668,36.40783);
   h1_DD_2011_Tot->SetBinError(669,6042.669);
   h1_DD_2011_Tot->SetBinError(670,362.1355);
   h1_DD_2011_Tot->SetBinError(671,6082.656);
   h1_DD_2011_Tot->SetBinError(672,91894.89);
   h1_DD_2011_Tot->SetBinError(673,113.4998);
   h1_DD_2011_Tot->SetBinError(674,3901.523);
   h1_DD_2011_Tot->SetBinError(675,13759.6);
   h1_DD_2011_Tot->SetBinError(676,9545.177);
   h1_DD_2011_Tot->SetBinError(677,6087.731);
   h1_DD_2011_Tot->SetBinError(695,1339.687);
   h1_DD_2011_Tot->SetBinError(696,378376.6);
   h1_DD_2011_Tot->SetBinError(697,595643.3);
   h1_DD_2011_Tot->SetBinError(698,166652.3);
   h1_DD_2011_Tot->SetBinError(699,252.0172);
   h1_DD_2011_Tot->SetBinError(700,6422.798);
   h1_DD_2011_Tot->SetBinError(701,50080.3);
   h1_DD_2011_Tot->SetBinError(702,3458.818);
   h1_DD_2011_Tot->SetBinError(703,2567.425);
   h1_DD_2011_Tot->SetBinError(704,7850.451);
   h1_DD_2011_Tot->SetBinError(705,76333.89);
   h1_DD_2011_Tot->SetBinError(706,138.5855);
   h1_DD_2011_Tot->SetBinError(707,288.467);
   h1_DD_2011_Tot->SetBinError(708,178783.1);
   h1_DD_2011_Tot->SetBinError(709,3652.094);
   h1_DD_2011_Tot->SetBinError(710,6.458642);
   h1_DD_2011_Tot->SetBinError(729,353979.5);
   h1_DD_2011_Tot->SetBinError(730,611067.3);
   h1_DD_2011_Tot->SetBinError(731,15089.17);
   h1_DD_2011_Tot->SetBinError(732,3588.8);
   h1_DD_2011_Tot->SetBinError(733,2474.624);
   h1_DD_2011_Tot->SetBinError(734,45698.38);
   h1_DD_2011_Tot->SetBinError(735,2521.775);
   h1_DD_2011_Tot->SetBinError(736,17659.71);
   h1_DD_2011_Tot->SetBinError(737,5473.62);
   h1_DD_2011_Tot->SetBinError(738,37.56302);
   h1_DD_2011_Tot->SetBinError(739,1051184);
   h1_DD_2011_Tot->SetBinError(740,2072.973);
   h1_DD_2011_Tot->SetBinError(741,45064.47);
   h1_DD_2011_Tot->SetBinError(762,906157.5);
   h1_DD_2011_Tot->SetBinError(763,430659.7);
   h1_DD_2011_Tot->SetBinError(764,5056.335);
   h1_DD_2011_Tot->SetBinError(765,2775.032);
   h1_DD_2011_Tot->SetBinError(766,2341.041);
   h1_DD_2011_Tot->SetBinError(767,8900.274);
   h1_DD_2011_Tot->SetBinError(768,20990.8);
   h1_DD_2011_Tot->SetBinError(769,66540.75);
   h1_DD_2011_Tot->SetBinError(770,1777.799);
   h1_DD_2011_Tot->SetBinError(771,85653.01);
   h1_DD_2011_Tot->SetBinError(772,9247.892);
   h1_DD_2011_Tot->SetBinError(773,55933.88);
   h1_DD_2011_Tot->SetBinError(795,1142565);
   h1_DD_2011_Tot->SetBinError(796,249181.7);
   h1_DD_2011_Tot->SetBinError(797,48654.28);
   h1_DD_2011_Tot->SetBinError(798,286.744);
   h1_DD_2011_Tot->SetBinError(799,8910.675);
   h1_DD_2011_Tot->SetBinError(800,236394.2);
   h1_DD_2011_Tot->SetBinError(801,72669.99);
   h1_DD_2011_Tot->SetBinError(802,6714.11);
   h1_DD_2011_Tot->SetBinError(803,44023.9);
   h1_DD_2011_Tot->SetBinError(804,56227.79);
   h1_DD_2011_Tot->SetBinError(805,66058.93);
   h1_DD_2011_Tot->SetBinError(828,249558.8);
   h1_DD_2011_Tot->SetBinError(829,207241.3);
   h1_DD_2011_Tot->SetBinError(830,300453.3);
   h1_DD_2011_Tot->SetBinError(831,508987.5);
   h1_DD_2011_Tot->SetBinError(832,26150.46);
   h1_DD_2011_Tot->SetBinError(833,51796.33);
   h1_DD_2011_Tot->SetBinError(834,475.7618);
   h1_DD_2011_Tot->SetBinError(835,8720.031);
   h1_DD_2011_Tot->SetBinError(836,207710.9);
   h1_DD_2011_Tot->SetBinError(837,5897.01);
   h1_DD_2011_Tot->SetBinError(861,258352.2);
   h1_DD_2011_Tot->SetBinError(862,336963.7);
   h1_DD_2011_Tot->SetBinError(863,50817.19);
   h1_DD_2011_Tot->SetBinError(864,4135.232);
   h1_DD_2011_Tot->SetBinError(865,62476.64);
   h1_DD_2011_Tot->SetBinError(866,403.6936);
   h1_DD_2011_Tot->SetBinError(867,258806.1);
   h1_DD_2011_Tot->SetBinError(868,96709.97);
   h1_DD_2011_Tot->SetBinError(869,294.5817);
   h1_DD_2011_Tot->SetBinError(894,234896.6);
   h1_DD_2011_Tot->SetBinError(895,398857.8);
   h1_DD_2011_Tot->SetBinError(896,43410.69);
   h1_DD_2011_Tot->SetBinError(897,5200.741);
   h1_DD_2011_Tot->SetBinError(898,1511.636);
   h1_DD_2011_Tot->SetBinError(899,29628.69);
   h1_DD_2011_Tot->SetBinError(900,15727.49);
   h1_DD_2011_Tot->SetBinError(901,314.4743);
   h1_DD_2011_Tot->SetBinError(927,309703.4);
   h1_DD_2011_Tot->SetBinError(928,541846.1);
   h1_DD_2011_Tot->SetBinError(929,241771.3);
   h1_DD_2011_Tot->SetBinError(930,119.6251);
   h1_DD_2011_Tot->SetBinError(931,363797.5);
   h1_DD_2011_Tot->SetBinError(932,58922.8);
   h1_DD_2011_Tot->SetBinError(933,4925.67);
   h1_DD_2011_Tot->SetBinError(961,128739.6);
   h1_DD_2011_Tot->SetBinError(962,140975.4);
   h1_DD_2011_Tot->SetBinError(963,3353.347);
   h1_DD_2011_Tot->SetBinError(964,86988.93);
   h1_DD_2011_Tot->SetBinError(965,30.93136);
   h1_DD_2011_Tot->SetBinError(994,4964.167);
   h1_DD_2011_Tot->SetBinError(995,297374.9);
   h1_DD_2011_Tot->SetBinError(996,213.2369);
   h1_DD_2011_Tot->SetEntries(961.0439);
   h1_DD_2011_Tot->SetStats(0);
   h1_DD_2011_Tot->SetLineColor(46);
   h1_DD_2011_Tot->GetXaxis()->SetLabelFont(42);
   h1_DD_2011_Tot->GetXaxis()->SetLabelSize(0.035);
   h1_DD_2011_Tot->GetXaxis()->SetTitleSize(0.035);
   h1_DD_2011_Tot->GetXaxis()->SetTitleFont(42);
   h1_DD_2011_Tot->GetYaxis()->SetLabelFont(42);
   h1_DD_2011_Tot->GetYaxis()->SetLabelSize(0.035);
   h1_DD_2011_Tot->GetYaxis()->SetTitleSize(0.035);
   h1_DD_2011_Tot->GetYaxis()->SetTitleFont(42);
   h1_DD_2011_Tot->GetZaxis()->SetLabelFont(42);
   h1_DD_2011_Tot->GetZaxis()->SetLabelSize(0.035);
   h1_DD_2011_Tot->GetZaxis()->SetTitleSize(0.035);
   h1_DD_2011_Tot->GetZaxis()->SetTitleFont(42);
   h1_DD_2011_Tot->Draw("BOX SAME");
   TLatex *   tex = new TLatex(0.7,0.79,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/fig4a.C <==
{
//=========Macro generated from canvas: invMass/
//=========  (Thu Feb 14 12:55:34 2019) by ROOT version5.34/10
   TCanvas *invMass = new TCanvas("invMass", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   invMass->SetHighLightColor(2);
   invMass->Range(0,0,1,1);
   invMass->SetFillColor(0);
   invMass->SetBorderMode(0);
   invMass->SetBorderSize(2);
   invMass->SetTickx(1);
   invMass->SetTicky(1);
   invMass->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: invMass_1
   TPad *invMass_1 = new TPad("invMass_1", "invMass_1",0,0.03,1,1);
   invMass_1->Draw();
   invMass_1->cd();
   invMass_1->Range(-0.5869136,-10.78049,5.462469,72.14634);
   invMass_1->SetFillColor(0);
   invMass_1->SetBorderMode(0);
   invMass_1->SetBorderSize(2);
   invMass_1->SetTickx(1);
   invMass_1->SetTicky(1);
   invMass_1->SetLeftMargin(0.14);
   invMass_1->SetRightMargin(0.05);
   invMass_1->SetTopMargin(0.05);
   invMass_1->SetBottomMargin(0.13);
   invMass_1->SetFrameBorderMode(0);
   invMass_1->SetFrameBorderMode(0);
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(4,11);
   h3_tot->SetBinContent(5,45);
   h3_tot->SetBinContent(6,14);
   h3_tot->SetBinContent(7,29);
   h3_tot->SetBinContent(8,35);
   h3_tot->SetBinContent(9,39);
   h3_tot->SetBinContent(10,12);
   h3_tot->SetBinContent(11,12);
   h3_tot->SetBinContent(12,4);
   h3_tot->SetBinContent(13,11);
   h3_tot->SetBinContent(14,19);
   h3_tot->SetBinContent(15,17);
   h3_tot->SetBinContent(16,11);
   h3_tot->SetBinContent(17,25);
   h3_tot->SetBinContent(18,8);
   h3_tot->SetBinContent(19,3);
   h3_tot->SetBinContent(20,9);
   h3_tot->SetBinContent(21,9);
   h3_tot->SetBinContent(22,18);
   h3_tot->SetBinContent(23,12);
   h3_tot->SetBinContent(24,5);
   h3_tot->SetBinContent(25,19);
   h3_tot->SetBinContent(26,18);
   h3_tot->SetBinContent(27,28);
   h3_tot->SetBinContent(28,21);
   h3_tot->SetBinContent(29,31);
   h3_tot->SetBinContent(30,17);
   h3_tot->SetBinContent(31,16);
   h3_tot->SetBinContent(32,13);
   h3_tot->SetBinContent(33,6);
   h3_tot->SetMaximum(68);
   h3_tot->SetEntries(517);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EP");
   
   TH1F *h1_tot = new TH1F("h1_tot","",70,0.26,5.16);
   h1_tot->SetBinContent(6,3.839975);
   h1_tot->SetBinContent(7,9.487448);
   h1_tot->SetBinContent(8,16.60836);
   h1_tot->SetBinContent(9,49.88356);
   h1_tot->SetBinContent(10,52.66257);
   h1_tot->SetBinContent(11,20.75917);
   h1_tot->SetBinContent(12,21.75625);
   h1_tot->SetBinContent(13,25.8713);
   h1_tot->SetBinContent(14,31.28508);
   h1_tot->SetBinContent(15,38.42569);
   h1_tot->SetBinContent(16,46.2869);
   h1_tot->SetBinContent(17,51.31991);
   h1_tot->SetBinContent(18,32.10125);
   h1_tot->SetBinContent(19,13.19303);
   h1_tot->SetBinContent(20,7.26538);
   h1_tot->SetBinContent(21,6.166487);
   h1_tot->SetBinContent(22,6.366678);
   h1_tot->SetBinContent(23,5.668517);
   h1_tot->SetBinContent(24,6.613528);
   h1_tot->SetBinContent(25,9.949103);
   h1_tot->SetBinContent(26,9.957106);
   h1_tot->SetBinContent(27,9.878695);
   h1_tot->SetBinContent(28,10.26576);
   h1_tot->SetBinContent(29,10.42558);
   h1_tot->SetBinContent(30,10.74543);
   h1_tot->SetBinContent(31,10.91266);
   h1_tot->SetBinContent(32,11.1389);
   h1_tot->SetBinContent(33,11.40414);
   h1_tot->SetBinContent(34,11.25212);
   h1_tot->SetBinContent(35,11.50916);
   h1_tot->SetBinContent(36,11.54117);
   h1_tot->SetBinContent(37,11.55958);
   h1_tot->SetBinContent(38,11.77701);
   h1_tot->SetBinContent(39,11.86802);
   h1_tot->SetBinContent(40,12.16048);
   h1_tot->SetBinContent(41,12.18529);
   h1_tot->SetBinContent(42,12.42673);
   h1_tot->SetBinContent(43,12.52434);
   h1_tot->SetBinContent(44,12.9296);
   h1_tot->SetBinContent(45,13.3986);
   h1_tot->SetBinContent(46,13.88426);
   h1_tot->SetBinContent(47,14.86874);
   h1_tot->SetBinContent(48,14.99386);
   h1_tot->SetBinContent(49,16.13347);
   h1_tot->SetBinContent(50,17.39502);
   h1_tot->SetBinContent(51,17.78612);
   h1_tot->SetBinContent(52,18.96219);
   h1_tot->SetBinContent(53,20.23458);
   h1_tot->SetBinContent(54,21.80007);
   h1_tot->SetBinContent(55,23.11131);
   h1_tot->SetBinContent(56,24.68887);
   h1_tot->SetBinContent(57,26.03315);
   h1_tot->SetBinContent(58,25.40235);
   h1_tot->SetBinContent(59,19.80854);
   h1_tot->SetBinContent(60,14.128);
   h1_tot->SetBinContent(61,12.47872);
   h1_tot->SetBinContent(62,12.29809);
   h1_tot->SetBinContent(63,12.59394);
   h1_tot->SetBinContent(64,12.9248);
   h1_tot->SetBinContent(65,12.30829);
   h1_tot->SetBinContent(66,4.785862);
   h1_tot->SetEntries(5209992);
   h1_tot->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   h1_tot->SetLineColor(ci);
   h1_tot->SetLineWidth(3);
   h1_tot->GetXaxis()->SetLabelFont(42);
   h1_tot->GetXaxis()->SetLabelSize(0.035);
   h1_tot->GetXaxis()->SetTitleSize(0.035);
   h1_tot->GetXaxis()->SetTitleFont(42);
   h1_tot->GetYaxis()->SetLabelFont(42);
   h1_tot->GetYaxis()->SetLabelSize(0.035);
   h1_tot->GetYaxis()->SetTitleSize(0.035);
   h1_tot->GetYaxis()->SetTitleFont(42);
   h1_tot->GetZaxis()->SetLabelFont(42);
   h1_tot->GetZaxis()->SetLabelSize(0.035);
   h1_tot->GetZaxis()->SetTitleSize(0.035);
   h1_tot->GetZaxis()->SetTitleFont(42);
   h1_tot->Draw("Lsame");
   
   TH1F *h2_tot = new TH1F("h2_tot","",70,0.26,5.16);
   h2_tot->SetBinContent(6,1.674405);
   h2_tot->SetBinContent(7,2.109207);
   h2_tot->SetBinContent(8,2.321591);
   h2_tot->SetBinContent(9,2.483577);
   h2_tot->SetBinContent(10,2.367195);
   h2_tot->SetBinContent(11,2.250208);
   h2_tot->SetBinContent(12,2.150817);
   h2_tot->SetBinContent(13,2.16841);
   h2_tot->SetBinContent(14,2.093408);
   h2_tot->SetBinContent(15,2.023609);
   h2_tot->SetBinContent(16,1.859817);
   h2_tot->SetBinContent(17,1.684622);
   h2_tot->SetBinContent(18,1.59102);
   h2_tot->SetBinContent(19,1.495618);
   h2_tot->SetBinContent(20,1.402617);
   h2_tot->SetBinContent(21,1.330416);
   h2_tot->SetBinContent(22,1.265014);
   h2_tot->SetBinContent(23,0.6508043);
   h2_tot->SetBinContent(24,0.9470091);
   h2_tot->SetBinContent(25,1.57922);
   h2_tot->SetBinContent(26,1.676021);
   h2_tot->SetBinContent(27,1.80062);
   h2_tot->SetBinContent(28,1.929815);
   h2_tot->SetBinContent(29,2.055809);
   h2_tot->SetBinContent(30,2.148407);
   h2_tot->SetBinContent(31,2.314392);
   h2_tot->SetBinContent(32,2.295998);
   h2_tot->SetBinContent(33,2.347792);
   h2_tot->SetBinContent(34,2.349996);
   h2_tot->SetBinContent(35,2.377399);
   h2_tot->SetBinContent(36,2.389798);
   h2_tot->SetBinContent(37,2.419994);
   h2_tot->SetBinContent(38,2.521793);
   h2_tot->SetBinContent(39,2.531195);
   h2_tot->SetBinContent(40,2.483793);
   h2_tot->SetBinContent(41,2.547193);
   h2_tot->SetBinContent(42,2.605399);
   h2_tot->SetBinContent(43,2.6624);
   h2_tot->SetBinContent(44,2.740594);
   h2_tot->SetBinContent(45,2.814396);
   h2_tot->SetBinContent(46,2.896388);
   h2_tot->SetBinContent(47,3.099176);
   h2_tot->SetBinContent(48,3.134575);
   h2_tot->SetBinContent(49,3.263565);
   h2_tot->SetBinContent(50,3.359558);
   h2_tot->SetBinContent(51,3.387958);
   h2_tot->SetBinContent(52,3.364163);
   h2_tot->SetBinContent(53,3.52475);
   h2_tot->SetBinContent(54,3.55055);
   h2_tot->SetBinContent(55,3.590346);
   h2_tot->SetBinContent(56,3.578349);
   h2_tot->SetBinContent(57,3.706934);
   h2_tot->SetBinContent(58,3.630541);
   h2_tot->SetBinContent(59,3.406168);
   h2_tot->SetBinContent(60,3.238584);
   h2_tot->SetBinContent(61,3.048002);
   h2_tot->SetBinContent(62,2.907604);
   h2_tot->SetBinContent(63,2.822802);
   h2_tot->SetBinContent(64,2.596014);
   h2_tot->SetBinContent(65,1.934226);
   h2_tot->SetBinContent(66,1.280415);
   h2_tot->SetEntries(738912);
   h2_tot->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   h2_tot->SetLineColor(ci);
   h2_tot->SetLineStyle(2);
   h2_tot->SetLineWidth(3);
   h2_tot->GetXaxis()->SetLabelFont(42);
   h2_tot->GetXaxis()->SetLabelSize(0.035);
   h2_tot->GetXaxis()->SetTitleSize(0.035);
   h2_tot->GetXaxis()->SetTitleFont(42);
   h2_tot->GetYaxis()->SetLabelFont(42);
   h2_tot->GetYaxis()->SetLabelSize(0.035);
   h2_tot->GetYaxis()->SetTitleSize(0.035);
   h2_tot->GetYaxis()->SetTitleFont(42);
   h2_tot->GetZaxis()->SetLabelFont(42);
   h2_tot->GetZaxis()->SetLabelSize(0.035);
   h2_tot->GetZaxis()->SetTitleSize(0.035);
   h2_tot->GetZaxis()->SetTitleFont(42);
   h2_tot->Draw("Lsame");
   
   TH1F *h2b_tot = new TH1F("h2b_tot","",70,0.26,5.16);
   h2b_tot->SetBinContent(6,0.06419998);
   h2b_tot->SetBinContent(7,0.2511997);
   h2b_tot->SetBinContent(8,0.3512005);
   h2b_tot->SetBinContent(9,0.4082013);
   h2b_tot->SetBinContent(10,0.4736018);
   h2b_tot->SetBinContent(11,0.5354026);
   h2b_tot->SetBinContent(12,0.5650032);
   h2b_tot->SetBinContent(13,0.6402041);
   h2b_tot->SetBinContent(14,0.6548044);
   h2b_tot->SetBinContent(15,0.6680046);
   h2b_tot->SetBinContent(16,0.5804032);
   h2b_tot->SetBinContent(17,0.4940022);
   h2b_tot->SetBinContent(18,0.4736019);
   h2b_tot->SetBinContent(19,0.398201);
   h2b_tot->SetBinContent(20,0.3434005);
   h2b_tot->SetBinContent(21,0.3106002);
   h2b_tot->SetBinContent(22,0.2662);
   h2b_tot->SetBinContent(23,0.1275999);
   h2b_tot->SetBinContent(24,0.2007998);
   h2b_tot->SetBinContent(25,0.3086002);
   h2b_tot->SetBinContent(26,0.3340003);
   h2b_tot->SetBinContent(27,0.3418003);
   h2b_tot->SetBinContent(28,0.3858007);
   h2b_tot->SetBinContent(29,0.3772007);
   h2b_tot->SetBinContent(30,0.413201);
   h2b_tot->SetBinContent(31,0.4550016);
   h2b_tot->SetBinContent(32,0.4634016);
   h2b_tot->SetBinContent(33,0.4556015);
   h2b_tot->SetBinContent(34,0.4280011);
   h2b_tot->SetBinContent(35,0.4434013);
   h2b_tot->SetBinContent(36,0.4384012);
   h2b_tot->SetBinContent(37,0.4262011);
   h2b_tot->SetBinContent(38,0.4138009);
   h2b_tot->SetBinContent(39,0.4276012);
   h2b_tot->SetBinContent(40,0.423001);
   h2b_tot->SetBinContent(41,0.4266011);
   h2b_tot->SetBinContent(42,0.4832019);
   h2b_tot->SetBinContent(43,0.5240023);
   h2b_tot->SetBinContent(44,0.5918034);
   h2b_tot->SetBinContent(45,0.6572044);
   h2b_tot->SetBinContent(46,0.7186054);
   h2b_tot->SetBinContent(47,0.7776064);
   h2b_tot->SetBinContent(48,0.8150069);
   h2b_tot->SetBinContent(49,0.9188086);
   h2b_tot->SetBinContent(50,1.00441);
   h2b_tot->SetBinContent(51,1.00001);
   h2b_tot->SetBinContent(52,1.01961);
   h2b_tot->SetBinContent(53,1.081811);
   h2b_tot->SetBinContent(54,1.099612);
   h2b_tot->SetBinContent(55,1.111612);
   h2b_tot->SetBinContent(56,1.145213);
   h2b_tot->SetBinContent(57,1.208814);
   h2b_tot->SetBinContent(58,1.192613);
   h2b_tot->SetBinContent(59,1.158613);
   h2b_tot->SetBinContent(60,1.104212);
   h2b_tot->SetBinContent(61,1.01281);
   h2b_tot->SetBinContent(62,0.9550093);
   h2b_tot->SetBinContent(63,0.8702078);
   h2b_tot->SetBinContent(64,0.7946067);
   h2b_tot->SetBinContent(65,0.6296041);
   h2b_tot->SetBinContent(66,0.2946);
   h2b_tot->SetEntries(184688);
   h2b_tot->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   h2b_tot->SetLineColor(ci);
   h2b_tot->SetLineStyle(4);
   h2b_tot->SetLineWidth(3);
   h2b_tot->GetXaxis()->SetLabelFont(42);
   h2b_tot->GetXaxis()->SetLabelSize(0.035);
   h2b_tot->GetXaxis()->SetTitleSize(0.035);
   h2b_tot->GetXaxis()->SetTitleFont(42);
   h2b_tot->GetYaxis()->SetLabelFont(42);
   h2b_tot->GetYaxis()->SetLabelSize(0.035);
   h2b_tot->GetYaxis()->SetTitleSize(0.035);
   h2b_tot->GetYaxis()->SetTitleFont(42);
   h2b_tot->GetZaxis()->SetLabelFont(42);
   h2b_tot->GetZaxis()->SetLabelSize(0.035);
   h2b_tot->GetZaxis()->SetTitleSize(0.035);
   h2b_tot->GetZaxis()->SetTitleFont(42);
   h2b_tot->Draw("Lsame");
   
   TH1F *h_tot_K892_c = new TH1F("h_tot_K892_c","",70,0.26,5.16);
   h_tot_K892_c->SetBinContent(6,0.006058368);
   h_tot_K892_c->SetBinContent(7,0.01893241);
   h_tot_K892_c->SetBinContent(8,0.02890345);
   h_tot_K892_c->SetBinContent(9,0.04257677);
   h_tot_K892_c->SetBinContent(10,0.06041517);
   h_tot_K892_c->SetBinContent(11,0.09028599);
   h_tot_K892_c->SetBinContent(12,0.1645442);
   h_tot_K892_c->SetBinContent(13,0.4136974);
   h_tot_K892_c->SetBinContent(14,0.6671641);
   h_tot_K892_c->SetBinContent(15,0.783235);
   h_tot_K892_c->SetBinContent(16,0.8821421);
   h_tot_K892_c->SetBinContent(17,0.9757568);
   h_tot_K892_c->SetBinContent(18,1.091166);
   h_tot_K892_c->SetBinContent(19,1.178807);
   h_tot_K892_c->SetBinContent(20,1.322531);
   h_tot_K892_c->SetBinContent(21,1.419889);
   h_tot_K892_c->SetBinContent(22,1.49861);
   h_tot_K892_c->SetBinContent(23,0.7915743);
   h_tot_K892_c->SetBinContent(24,1.092558);
   h_tot_K892_c->SetBinContent(25,1.734398);
   h_tot_K892_c->SetBinContent(26,1.802769);
   h_tot_K892_c->SetBinContent(27,1.822586);
   h_tot_K892_c->SetBinContent(28,1.851656);
   h_tot_K892_c->SetBinContent(29,1.795399);
   h_tot_K892_c->SetBinContent(30,1.759171);
   h_tot_K892_c->SetBinContent(31,1.657053);
   h_tot_K892_c->SetBinContent(32,1.567599);
   h_tot_K892_c->SetBinContent(33,1.444571);
   h_tot_K892_c->SetBinContent(34,1.280493);
   h_tot_K892_c->SetBinContent(35,1.074934);
   h_tot_K892_c->SetBinContent(36,0.9041649);
   h_tot_K892_c->SetBinContent(37,0.7270449);
   h_tot_K892_c->SetBinContent(38,0.541932);
   h_tot_K892_c->SetBinContent(39,0.3701122);
   h_tot_K892_c->SetBinContent(40,0.2299663);
   h_tot_K892_c->SetBinContent(41,0.1183061);
   h_tot_K892_c->SetBinContent(42,0.0841857);
   h_tot_K892_c->SetBinContent(43,0.1004254);
   h_tot_K892_c->SetBinContent(44,0.2149042);
   h_tot_K892_c->SetBinContent(45,0.446093);
   h_tot_K892_c->SetBinContent(46,0.8440911);
   h_tot_K892_c->SetBinContent(47,1.418832);
   h_tot_K892_c->SetBinContent(48,2.166073);
   h_tot_K892_c->SetBinContent(49,3.072807);
   h_tot_K892_c->SetBinContent(50,4.397676);
   h_tot_K892_c->SetBinContent(51,5.784705);
   h_tot_K892_c->SetBinContent(52,7.532154);
   h_tot_K892_c->SetBinContent(53,9.418709);
   h_tot_K892_c->SetBinContent(54,11.65007);
   h_tot_K892_c->SetBinContent(55,14.20824);
   h_tot_K892_c->SetBinContent(56,16.69688);
   h_tot_K892_c->SetBinContent(57,19.03244);
   h_tot_K892_c->SetBinContent(58,19.81665);
   h_tot_K892_c->SetBinContent(59,14.917);
   h_tot_K892_c->SetBinContent(60,6.809752);
   h_tot_K892_c->SetBinContent(61,3.404568);
   h_tot_K892_c->SetBinContent(62,2.089242);
   h_tot_K892_c->SetBinContent(63,1.376161);
   h_tot_K892_c->SetBinContent(64,0.8996994);
   h_tot_K892_c->SetBinContent(65,0.5362123);
   h_tot_K892_c->SetBinContent(66,0.1412772);
   h_tot_K892_c->SetEntries(4286392);
   h_tot_K892_c->SetStats(0);

   ci = TColor::GetColor("#9966cc");
   h_tot_K892_c->SetLineColor(ci);
   h_tot_K892_c->SetLineStyle(6);
   h_tot_K892_c->SetLineWidth(3);
   h_tot_K892_c->GetXaxis()->SetLabelFont(42);
   h_tot_K892_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleFont(42);
   h_tot_K892_c->Draw("Lsame");
   
   TH1F *h_tot_K892_n = new TH1F("h_tot_K892_n","",70,0.26,5.16);
   h_tot_K892_n->SetBinContent(6,0.02190472);
   h_tot_K892_n->SetBinContent(7,0.3464634);
   h_tot_K892_n->SetBinContent(8,2.308945);
   h_tot_K892_n->SetBinContent(9,27.72472);
   h_tot_K892_n->SetBinContent(10,42.13218);
   h_tot_K892_n->SetBinContent(11,6.506319);
   h_tot_K892_n->SetBinContent(12,2.600471);
   h_tot_K892_n->SetBinContent(13,1.451198);
   h_tot_K892_n->SetBinContent(14,0.9522139);
   h_tot_K892_n->SetBinContent(15,0.6693816);
   h_tot_K892_n->SetBinContent(16,0.4941512);
   h_tot_K892_n->SetBinContent(17,0.3807997);
   h_tot_K892_n->SetBinContent(18,0.3057079);
   h_tot_K892_n->SetBinContent(19,0.2457329);
   h_tot_K892_n->SetBinContent(20,0.2019422);
   h_tot_K892_n->SetBinContent(21,0.1814521);
   h_tot_K892_n->SetBinContent(22,0.1502763);
   h_tot_K892_n->SetBinContent(23,0.0633961);
   h_tot_K892_n->SetBinContent(24,0.0676621);
   h_tot_K892_n->SetBinContent(25,0.09945218);
   h_tot_K892_n->SetBinContent(26,0.09383236);
   h_tot_K892_n->SetBinContent(27,0.08852038);
   h_tot_K892_n->SetBinContent(28,0.07414313);
   h_tot_K892_n->SetBinContent(29,0.06308845);
   h_tot_K892_n->SetBinContent(30,0.06046322);
   h_tot_K892_n->SetBinContent(31,0.05636127);
   h_tot_K892_n->SetBinContent(32,0.05316174);
   h_tot_K892_n->SetBinContent(33,0.04635249);
   h_tot_K892_n->SetBinContent(34,0.04356316);
   h_tot_K892_n->SetBinContent(35,0.0434401);
   h_tot_K892_n->SetBinContent(36,0.03884592);
   h_tot_K892_n->SetBinContent(37,0.03620015);
   h_tot_K892_n->SetBinContent(38,0.03550281);
   h_tot_K892_n->SetBinContent(39,0.03384151);
   h_tot_K892_n->SetBinContent(40,0.03107267);
   h_tot_K892_n->SetBinContent(41,0.02891913);
   h_tot_K892_n->SetBinContent(42,0.03014973);
   h_tot_K892_n->SetBinContent(43,0.02491969);
   h_tot_K892_n->SetBinContent(44,0.02467357);
   h_tot_K892_n->SetBinContent(45,0.02151503);
   h_tot_K892_n->SetBinContent(46,0.02141248);
   h_tot_K892_n->SetBinContent(47,0.02051004);
   h_tot_K892_n->SetBinContent(48,0.01891025);
   h_tot_K892_n->SetBinContent(49,0.01538252);
   h_tot_K892_n->SetBinContent(50,0.01603884);
   h_tot_K892_n->SetBinContent(51,0.01486977);
   h_tot_K892_n->SetBinContent(52,0.01355713);
   h_tot_K892_n->SetBinContent(53,0.01220347);
   h_tot_K892_n->SetBinContent(54,0.01048062);
   h_tot_K892_n->SetBinContent(55,0.0096192);
   h_tot_K892_n->SetBinContent(56,0.009065429);
   h_tot_K892_n->SetBinContent(57,0.006583714);
   h_tot_K892_n->SetBinContent(58,0.005496681);
   h_tot_K892_n->SetBinContent(59,0.005865862);
   h_tot_K892_n->SetBinContent(60,0.004143021);
   h_tot_K892_n->SetBinContent(61,0.00445067);
   h_tot_K892_n->SetBinContent(62,0.002830379);
   h_tot_K892_n->SetBinContent(63,0.00170233);
   h_tot_K892_n->SetBinContent(64,0.00162029);
   h_tot_K892_n->SetBinContent(65,0.0012306);
   h_tot_K892_n->SetBinContent(66,4.102e-05);
   h_tot_K892_n->SetEntries(4286392);
   h_tot_K892_n->SetStats(0);

   ci = TColor::GetColor("#009999");
   h_tot_K892_n->SetLineColor(ci);
   h_tot_K892_n->SetLineStyle(4);
   h_tot_K892_n->SetLineWidth(3);
   h_tot_K892_n->GetXaxis()->SetLabelFont(42);
   h_tot_K892_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleFont(42);
   h_tot_K892_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_c = new TH1F("h_tot_K1430_0_c","",70,0.26,5.16);
   h_tot_K1430_0_c->SetBinContent(6,0.01817327);
   h_tot_K1430_0_c->SetBinContent(7,0.05485489);
   h_tot_K1430_0_c->SetBinContent(8,0.1455542);
   h_tot_K1430_0_c->SetBinContent(9,0.2360848);
   h_tot_K1430_0_c->SetBinContent(10,0.3232647);
   h_tot_K1430_0_c->SetBinContent(11,0.416055);
   h_tot_K1430_0_c->SetBinContent(12,0.4531543);
   h_tot_K1430_0_c->SetBinContent(13,0.5283575);
   h_tot_K1430_0_c->SetBinContent(14,0.5771811);
   h_tot_K1430_0_c->SetBinContent(15,0.6950943);
   h_tot_K1430_0_c->SetBinContent(16,0.7820215);
   h_tot_K1430_0_c->SetBinContent(17,0.8604905);
   h_tot_K1430_0_c->SetBinContent(18,0.9674327);
   h_tot_K1430_0_c->SetBinContent(19,1.060725);
   h_tot_K1430_0_c->SetBinContent(20,1.222687);
   h_tot_K1430_0_c->SetBinContent(21,1.400225);
   h_tot_K1430_0_c->SetBinContent(22,1.57165);
   h_tot_K1430_0_c->SetBinContent(23,0.8382992);
   h_tot_K1430_0_c->SetBinContent(24,1.293199);
   h_tot_K1430_0_c->SetBinContent(25,2.176202);
   h_tot_K1430_0_c->SetBinContent(26,2.427854);
   h_tot_K1430_0_c->SetBinContent(27,2.695334);
   h_tot_K1430_0_c->SetBinContent(28,3.031903);
   h_tot_K1430_0_c->SetBinContent(29,3.303661);
   h_tot_K1430_0_c->SetBinContent(30,3.658646);
   h_tot_K1430_0_c->SetBinContent(31,3.939431);
   h_tot_K1430_0_c->SetBinContent(32,4.353211);
   h_tot_K1430_0_c->SetBinContent(33,4.589344);
   h_tot_K1430_0_c->SetBinContent(34,5.017792);
   h_tot_K1430_0_c->SetBinContent(35,5.427232);
   h_tot_K1430_0_c->SetBinContent(36,5.756422);
   h_tot_K1430_0_c->SetBinContent(37,6.138852);
   h_tot_K1430_0_c->SetBinContent(38,6.523693);
   h_tot_K1430_0_c->SetBinContent(39,6.886669);
   h_tot_K1430_0_c->SetBinContent(40,7.477041);
   h_tot_K1430_0_c->SetBinContent(41,7.885505);
   h_tot_K1430_0_c->SetBinContent(42,8.463477);
   h_tot_K1430_0_c->SetBinContent(43,8.818594);
   h_tot_K1430_0_c->SetBinContent(44,9.409391);
   h_tot_K1430_0_c->SetBinContent(45,9.956931);
   h_tot_K1430_0_c->SetBinContent(46,10.4712);
   h_tot_K1430_0_c->SetBinContent(47,10.93851);
   h_tot_K1430_0_c->SetBinContent(48,11.48144);
   h_tot_K1430_0_c->SetBinContent(49,11.78734);
   h_tot_K1430_0_c->SetBinContent(50,12.07404);
   h_tot_K1430_0_c->SetBinContent(51,12.31842);
   h_tot_K1430_0_c->SetBinContent(52,12.59689);
   h_tot_K1430_0_c->SetBinContent(53,12.80739);
   h_tot_K1430_0_c->SetBinContent(54,12.90317);
   h_tot_K1430_0_c->SetBinContent(55,12.93141);
   h_tot_K1430_0_c->SetBinContent(56,13.00248);
   h_tot_K1430_0_c->SetBinContent(57,12.75533);
   h_tot_K1430_0_c->SetBinContent(58,12.6527);
   h_tot_K1430_0_c->SetBinContent(59,12.2132);
   h_tot_K1430_0_c->SetBinContent(60,11.76529);
   h_tot_K1430_0_c->SetBinContent(61,11.03164);
   h_tot_K1430_0_c->SetBinContent(62,10.09149);
   h_tot_K1430_0_c->SetBinContent(63,9.107064);
   h_tot_K1430_0_c->SetBinContent(64,7.754111);
   h_tot_K1430_0_c->SetBinContent(65,5.768218);
   h_tot_K1430_0_c->SetBinContent(66,1.171602);
   h_tot_K1430_0_c->SetEntries(4286392);
   h_tot_K1430_0_c->SetStats(0);

   ci = TColor::GetColor("#996633");
   h_tot_K1430_0_c->SetLineColor(ci);
   h_tot_K1430_0_c->SetLineStyle(3);
   h_tot_K1430_0_c->SetLineWidth(3);
   h_tot_K1430_0_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_n = new TH1F("h_tot_K1430_0_n","",70,0.26,5.16);
   h_tot_K1430_0_n->SetBinContent(6,2.091142);
   h_tot_K1430_0_n->SetBinContent(7,6.561555);
   h_tot_K1430_0_n->SetBinContent(8,9.611814);
   h_tot_K1430_0_n->SetBinContent(9,12.26456);
   h_tot_K1430_0_n->SetBinContent(10,14.88696);
   h_tot_K1430_0_n->SetBinContent(11,17.58402);
   h_tot_K1430_0_n->SetBinContent(12,20.70172);
   h_tot_K1430_0_n->SetBinContent(13,24.44487);
   h_tot_K1430_0_n->SetBinContent(14,29.48845);
   h_tot_K1430_0_n->SetBinContent(15,35.54871);
   h_tot_K1430_0_n->SetBinContent(16,40.24506);
   h_tot_K1430_0_n->SetBinContent(17,33.84618);
   h_tot_K1430_0_n->SetBinContent(18,16.03744);
   h_tot_K1430_0_n->SetBinContent(19,4.124444);
   h_tot_K1430_0_n->SetBinContent(20,0.4501492);
   h_tot_K1430_0_n->SetBinContent(21,0.1031664);
   h_tot_K1430_0_n->SetBinContent(22,0.6882099);
   h_tot_K1430_0_n->SetBinContent(23,2.331672);
   h_tot_K1430_0_n->SetBinContent(24,1.978038);
   h_tot_K1430_0_n->SetBinContent(25,2.474466);
   h_tot_K1430_0_n->SetBinContent(26,1.977158);
   h_tot_K1430_0_n->SetBinContent(27,1.610295);
   h_tot_K1430_0_n->SetBinContent(28,1.329353);
   h_tot_K1430_0_n->SetBinContent(29,1.16451);
   h_tot_K1430_0_n->SetBinContent(30,0.9600838);
   h_tot_K1430_0_n->SetBinContent(31,0.8380109);
   h_tot_K1430_0_n->SetBinContent(32,0.7277968);
   h_tot_K1430_0_n->SetBinContent(33,0.6629264);
   h_tot_K1430_0_n->SetBinContent(34,0.5801607);
   h_tot_K1430_0_n->SetBinContent(35,0.5067496);
   h_tot_K1430_0_n->SetBinContent(36,0.4563174);
   h_tot_K1430_0_n->SetBinContent(37,0.4110378);
   h_tot_K1430_0_n->SetBinContent(38,0.378976);
   h_tot_K1430_0_n->SetBinContent(39,0.3427118);
   h_tot_K1430_0_n->SetBinContent(40,0.3113958);
   h_tot_K1430_0_n->SetBinContent(41,0.2738439);
   h_tot_K1430_0_n->SetBinContent(42,0.2611686);
   h_tot_K1430_0_n->SetBinContent(43,0.2358176);
   h_tot_K1430_0_n->SetBinContent(44,0.2245656);
   h_tot_K1430_0_n->SetBinContent(45,0.1978589);
   h_tot_K1430_0_n->SetBinContent(46,0.1764397);
   h_tot_K1430_0_n->SetBinContent(47,0.1566471);
   h_tot_K1430_0_n->SetBinContent(48,0.1617987);
   h_tot_K1430_0_n->SetBinContent(49,0.1354311);
   h_tot_K1430_0_n->SetBinContent(50,0.1209256);
   h_tot_K1430_0_n->SetBinContent(51,0.1055388);
   h_tot_K1430_0_n->SetBinContent(52,0.09679484);
   h_tot_K1430_0_n->SetBinContent(53,0.08933865);
   h_tot_K1430_0_n->SetBinContent(54,0.08744072);
   h_tot_K1430_0_n->SetBinContent(55,0.07408736);
   h_tot_K1430_0_n->SetBinContent(56,0.06290308);
   h_tot_K1430_0_n->SetBinContent(57,0.05293891);
   h_tot_K1430_0_n->SetBinContent(58,0.04277138);
   h_tot_K1430_0_n->SetBinContent(59,0.04175463);
   h_tot_K1430_0_n->SetBinContent(60,0.03490849);
   h_tot_K1430_0_n->SetBinContent(61,0.02528323);
   h_tot_K1430_0_n->SetBinContent(62,0.02352086);
   h_tot_K1430_0_n->SetBinContent(63,0.01369225);
   h_tot_K1430_0_n->SetBinContent(64,0.01192988);
   h_tot_K1430_0_n->SetBinContent(65,0.008201792);
   h_tot_K1430_0_n->SetBinContent(66,0.001220101);
   h_tot_K1430_0_n->SetEntries(4286392);
   h_tot_K1430_0_n->SetStats(0);

   ci = TColor::GetColor("#00cc66");
   h_tot_K1430_0_n->SetLineColor(ci);
   h_tot_K1430_0_n->SetLineStyle(5);
   h_tot_K1430_0_n->SetLineWidth(3);
   h_tot_K1430_0_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_c = new TH1F("h_tot_K1430_2_c","",70,0.26,5.16);
   h_tot_K1430_2_c->SetBinContent(6,0.005939741);
   h_tot_K1430_2_c->SetBinContent(7,0.02811098);
   h_tot_K1430_2_c->SetBinContent(8,0.1207956);
   h_tot_K1430_2_c->SetBinContent(9,0.1620575);
   h_tot_K1430_2_c->SetBinContent(10,0.1858958);
   h_tot_K1430_2_c->SetBinContent(11,0.1961368);
   h_tot_K1430_2_c->SetBinContent(12,0.2001547);
   h_tot_K1430_2_c->SetBinContent(13,0.2007331);
   h_tot_K1430_2_c->SetBinContent(14,0.2001285);
   h_tot_K1430_2_c->SetBinContent(15,0.2001922);
   h_tot_K1430_2_c->SetBinContent(16,0.194759);
   h_tot_K1430_2_c->SetBinContent(17,0.1856996);
   h_tot_K1430_2_c->SetBinContent(18,0.1790836);
   h_tot_K1430_2_c->SetBinContent(19,0.166141);
   h_tot_K1430_2_c->SetBinContent(20,0.1529488);
   h_tot_K1430_2_c->SetBinContent(21,0.1366266);
   h_tot_K1430_2_c->SetBinContent(22,0.1222136);
   h_tot_K1430_2_c->SetBinContent(23,0.05337382);
   h_tot_K1430_2_c->SetBinContent(24,0.05001836);
   h_tot_K1430_2_c->SetBinContent(25,0.06227037);
   h_tot_K1430_2_c->SetBinContent(26,0.04348736);
   h_tot_K1430_2_c->SetBinContent(27,0.02697315);
   h_tot_K1430_2_c->SetBinContent(28,0.01416154);
   h_tot_K1430_2_c->SetBinContent(29,0.004699079);
   h_tot_K1430_2_c->SetBinContent(30,0.002082763);
   h_tot_K1430_2_c->SetBinContent(31,0.007488958);
   h_tot_K1430_2_c->SetBinContent(32,0.02102054);
   h_tot_K1430_2_c->SetBinContent(33,0.04287665);
   h_tot_K1430_2_c->SetBinContent(34,0.07513293);
   h_tot_K1430_2_c->SetBinContent(35,0.124239);
   h_tot_K1430_2_c->SetBinContent(36,0.1796471);
   h_tot_K1430_2_c->SetBinContent(37,0.2495141);
   h_tot_K1430_2_c->SetBinContent(38,0.3188187);
   h_tot_K1430_2_c->SetBinContent(39,0.4124073);
   h_tot_K1430_2_c->SetBinContent(40,0.5064271);
   h_tot_K1430_2_c->SetBinContent(41,0.6033144);
   h_tot_K1430_2_c->SetBinContent(42,0.7046672);
   h_tot_K1430_2_c->SetBinContent(43,0.8039419);
   h_tot_K1430_2_c->SetBinContent(44,0.8913051);
   h_tot_K1430_2_c->SetBinContent(45,0.9730496);
   h_tot_K1430_2_c->SetBinContent(46,1.038277);
   h_tot_K1430_2_c->SetBinContent(47,1.07284);
   h_tot_K1430_2_c->SetBinContent(48,1.083038);
   h_tot_K1430_2_c->SetBinContent(49,1.060953);
   h_tot_K1430_2_c->SetBinContent(50,1.015954);
   h_tot_K1430_2_c->SetBinContent(51,0.9261417);
   h_tot_K1430_2_c->SetBinContent(52,0.7943735);
   h_tot_K1430_2_c->SetBinContent(53,0.6597112);
   h_tot_K1430_2_c->SetBinContent(54,0.507324);
   h_tot_K1430_2_c->SetBinContent(55,0.3504084);
   h_tot_K1430_2_c->SetBinContent(56,0.217842);
   h_tot_K1430_2_c->SetBinContent(57,0.09590831);
   h_tot_K1430_2_c->SetBinContent(58,0.03555488);
   h_tot_K1430_2_c->SetBinContent(59,0.0545631);
   h_tot_K1430_2_c->SetBinContent(60,0.187528);
   h_tot_K1430_2_c->SetBinContent(61,0.4472623);
   h_tot_K1430_2_c->SetBinContent(62,0.8688548);
   h_tot_K1430_2_c->SetBinContent(63,1.478295);
   h_tot_K1430_2_c->SetBinContent(64,2.315622);
   h_tot_K1430_2_c->SetBinContent(65,3.229566);
   h_tot_K1430_2_c->SetBinContent(66,1.308551);
   h_tot_K1430_2_c->SetEntries(4286392);
   h_tot_K1430_2_c->SetStats(0);

   ci = TColor::GetColor("#ff00ff");
   h_tot_K1430_2_c->SetLineColor(ci);
   h_tot_K1430_2_c->SetLineStyle(7);
   h_tot_K1430_2_c->SetLineWidth(3);
   h_tot_K1430_2_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_n = new TH1F("h_tot_K1430_2_n","",70,0.26,5.16);
   h_tot_K1430_2_n->SetBinContent(6,9.97502e-06);
   h_tot_K1430_2_n->SetBinContent(7,0.001067327);
   h_tot_K1430_2_n->SetBinContent(8,0.006384022);
   h_tot_K1430_2_n->SetBinContent(9,0.01693755);
   h_tot_K1430_2_n->SetBinContent(10,0.04364073);
   h_tot_K1430_2_n->SetBinContent(11,0.09030388);
   h_tot_K1430_2_n->SetBinContent(12,0.1846595);
   h_tot_K1430_2_n->SetBinContent(13,0.3541512);
   h_tot_K1430_2_n->SetBinContent(14,0.7250981);
   h_tot_K1430_2_n->SetBinContent(15,1.715366);
   h_tot_K1430_2_n->SetBinContent(16,5.302626);
   h_tot_K1430_2_n->SetBinContent(17,15.29749);
   h_tot_K1430_2_n->SetBinContent(18,9.838223);
   h_tot_K1430_2_n->SetBinContent(19,3.357942);
   h_tot_K1430_2_n->SetBinContent(20,1.601747);
   h_tot_K1430_2_n->SetBinContent(21,0.9428554);
   h_tot_K1430_2_n->SetBinContent(22,0.6338316);
   h_tot_K1430_2_n->SetBinContent(23,0.2446938);
   h_tot_K1430_2_n->SetBinContent(24,0.2150352);
   h_tot_K1430_2_n->SetBinContent(25,0.2731454);
   h_tot_K1430_2_n->SetBinContent(26,0.2220383);
   h_tot_K1430_2_n->SetBinContent(27,0.1838314);
   h_tot_K1430_2_n->SetBinContent(28,0.1584841);
   h_tot_K1430_2_n->SetBinContent(29,0.1390226);
   h_tot_K1430_2_n->SetBinContent(30,0.1225037);
   h_tot_K1430_2_n->SetBinContent(31,0.1054161);
   h_tot_K1430_2_n->SetBinContent(32,0.09647842);
   h_tot_K1430_2_n->SetBinContent(33,0.08715191);
   h_tot_K1430_2_n->SetBinContent(34,0.07452355);
   h_tot_K1430_2_n->SetBinContent(35,0.06829911);
   h_tot_K1430_2_n->SetBinContent(36,0.0640597);
   h_tot_K1430_2_n->SetBinContent(37,0.06038884);
   h_tot_K1430_2_n->SetBinContent(38,0.05427425);
   h_tot_K1430_2_n->SetBinContent(39,0.05110219);
   h_tot_K1430_2_n->SetBinContent(40,0.0462443);
   h_tot_K1430_2_n->SetBinContent(41,0.04018936);
   h_tot_K1430_2_n->SetBinContent(42,0.04027914);
   h_tot_K1430_2_n->SetBinContent(43,0.03705715);
   h_tot_K1430_2_n->SetBinContent(44,0.03392501);
   h_tot_K1430_2_n->SetBinContent(45,0.03087263);
   h_tot_K1430_2_n->SetBinContent(46,0.02644369);
   h_tot_K1430_2_n->SetBinContent(47,0.02574543);
   h_tot_K1430_2_n->SetBinContent(48,0.0252367);
   h_tot_K1430_2_n->SetBinContent(49,0.02221429);
   h_tot_K1430_2_n->SetBinContent(50,0.0203789);
   h_tot_K1430_2_n->SetBinContent(51,0.02001981);
   h_tot_K1430_2_n->SetBinContent(52,0.01596001);
   h_tot_K1430_2_n->SetBinContent(53,0.01398497);
   h_tot_K1430_2_n->SetBinContent(54,0.01267824);
   h_tot_K1430_2_n->SetBinContent(55,0.01091267);
   h_tot_K1430_2_n->SetBinContent(56,0.009595972);
   h_tot_K1430_2_n->SetBinContent(57,0.008458826);
   h_tot_K1430_2_n->SetBinContent(58,0.007261824);
   h_tot_K1430_2_n->SetBinContent(59,0.005007465);
   h_tot_K1430_2_n->SetBinContent(60,0.004468813);
   h_tot_K1430_2_n->SetBinContent(61,0.003152108);
   h_tot_K1430_2_n->SetBinContent(62,0.001785528);
   h_tot_K1430_2_n->SetBinContent(63,0.001226927);
   h_tot_K1430_2_n->SetBinContent(64,0.0007980015);
   h_tot_K1430_2_n->SetBinContent(65,0.0002892755);
   h_tot_K1430_2_n->SetEntries(4286392);
   h_tot_K1430_2_n->SetStats(0);

   ci = TColor::GetColor("#666666");
   h_tot_K1430_2_n->SetLineColor(ci);
   h_tot_K1430_2_n->SetLineStyle(8);
   h_tot_K1430_2_n->SetLineWidth(3);
   h_tot_K1430_2_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->Draw("Lsame");
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(4,11);
   h3_tot->SetBinContent(5,45);
   h3_tot->SetBinContent(6,14);
   h3_tot->SetBinContent(7,29);
   h3_tot->SetBinContent(8,35);
   h3_tot->SetBinContent(9,39);
   h3_tot->SetBinContent(10,12);
   h3_tot->SetBinContent(11,12);
   h3_tot->SetBinContent(12,4);
   h3_tot->SetBinContent(13,11);
   h3_tot->SetBinContent(14,19);
   h3_tot->SetBinContent(15,17);
   h3_tot->SetBinContent(16,11);
   h3_tot->SetBinContent(17,25);
   h3_tot->SetBinContent(18,8);
   h3_tot->SetBinContent(19,3);
   h3_tot->SetBinContent(20,9);
   h3_tot->SetBinContent(21,9);
   h3_tot->SetBinContent(22,18);
   h3_tot->SetBinContent(23,12);
   h3_tot->SetBinContent(24,5);
   h3_tot->SetBinContent(25,19);
   h3_tot->SetBinContent(26,18);
   h3_tot->SetBinContent(27,28);
   h3_tot->SetBinContent(28,21);
   h3_tot->SetBinContent(29,31);
   h3_tot->SetBinContent(30,17);
   h3_tot->SetBinContent(31,16);
   h3_tot->SetBinContent(32,13);
   h3_tot->SetBinContent(33,6);
   h3_tot->SetMaximum(68);
   h3_tot->SetEntries(517);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EPsame");
   
   TH1F *h3_tot__1 = new TH1F("h3_tot__1","",35,0.26,5.16);
   h3_tot__1->SetBinContent(4,11);
   h3_tot__1->SetBinContent(5,45);
   h3_tot__1->SetBinContent(6,14);
   h3_tot__1->SetBinContent(7,29);
   h3_tot__1->SetBinContent(8,35);
   h3_tot__1->SetBinContent(9,39);
   h3_tot__1->SetBinContent(10,12);
   h3_tot__1->SetBinContent(11,12);
   h3_tot__1->SetBinContent(12,4);
   h3_tot__1->SetBinContent(13,11);
   h3_tot__1->SetBinContent(14,19);
   h3_tot__1->SetBinContent(15,17);
   h3_tot__1->SetBinContent(16,11);
   h3_tot__1->SetBinContent(17,25);
   h3_tot__1->SetBinContent(18,8);
   h3_tot__1->SetBinContent(19,3);
   h3_tot__1->SetBinContent(20,9);
   h3_tot__1->SetBinContent(21,9);
   h3_tot__1->SetBinContent(22,18);
   h3_tot__1->SetBinContent(23,12);
   h3_tot__1->SetBinContent(24,5);
   h3_tot__1->SetBinContent(25,19);
   h3_tot__1->SetBinContent(26,18);
   h3_tot__1->SetBinContent(27,28);
   h3_tot__1->SetBinContent(28,21);
   h3_tot__1->SetBinContent(29,31);
   h3_tot__1->SetBinContent(30,17);
   h3_tot__1->SetBinContent(31,16);
   h3_tot__1->SetBinContent(32,13);
   h3_tot__1->SetBinContent(33,6);
   h3_tot__1->SetMaximum(68);
   h3_tot__1->SetEntries(517);
   h3_tot__1->SetDirectory(0);
   h3_tot__1->SetStats(0);
   h3_tot__1->SetMarkerStyle(20);
   h3_tot__1->GetXaxis()->SetTitle("#it{m}(#it{K^{+}#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}) [GeV/#it{c}^{2}]");
   h3_tot__1->GetXaxis()->SetLabelFont(132);
   h3_tot__1->GetXaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetXaxis()->SetLabelSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleFont(132);
   h3_tot__1->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot__1->GetYaxis()->SetLabelFont(132);
   h3_tot__1->GetYaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetYaxis()->SetLabelSize(0.06);
   h3_tot__1->GetYaxis()->SetTitleSize(0.072);
   h3_tot__1->GetYaxis()->SetTitleOffset(0.8);
   h3_tot__1->GetYaxis()->SetTitleFont(132);
   h3_tot__1->GetZaxis()->SetLabelFont(42);
   h3_tot__1->GetZaxis()->SetLabelSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleFont(42);
   h3_tot__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.75,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   invMass_1->Modified();
   invMass->cd();
   invMass->Modified();
   invMass->cd();
   invMass->SetSelected(invMass);
}


==> figs/fig4b.C <==
{
//=========Macro generated from canvas: invMass/
//=========  (Thu Feb 14 12:52:10 2019) by ROOT version5.34/10
   TCanvas *invMass = new TCanvas("invMass", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   invMass->SetHighLightColor(2);
   invMass->Range(0,0,1,1);
   invMass->SetFillColor(0);
   invMass->SetBorderMode(0);
   invMass->SetBorderSize(2);
   invMass->SetTickx(1);
   invMass->SetTicky(1);
   invMass->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: invMass_1
   TPad *invMass_1 = new TPad("invMass_1", "invMass_1",0,0.03,1,1);
   invMass_1->Draw();
   invMass_1->cd();
   invMass_1->Range(-0.5869136,-10.78049,5.462469,72.14634);
   invMass_1->SetFillColor(0);
   invMass_1->SetBorderMode(0);
   invMass_1->SetBorderSize(2);
   invMass_1->SetTickx(1);
   invMass_1->SetTicky(1);
   invMass_1->SetLeftMargin(0.14);
   invMass_1->SetRightMargin(0.05);
   invMass_1->SetTopMargin(0.05);
   invMass_1->SetBottomMargin(0.13);
   invMass_1->SetFrameBorderMode(0);
   invMass_1->SetFrameBorderMode(0);
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(4,7);
   h3_tot->SetBinContent(5,48);
   h3_tot->SetBinContent(6,15);
   h3_tot->SetBinContent(7,20);
   h3_tot->SetBinContent(8,32);
   h3_tot->SetBinContent(9,28);
   h3_tot->SetBinContent(10,9);
   h3_tot->SetBinContent(11,11);
   h3_tot->SetBinContent(12,6);
   h3_tot->SetBinContent(13,11);
   h3_tot->SetBinContent(14,12);
   h3_tot->SetBinContent(15,6);
   h3_tot->SetBinContent(16,14);
   h3_tot->SetBinContent(17,9);
   h3_tot->SetBinContent(18,7);
   h3_tot->SetBinContent(19,14);
   h3_tot->SetBinContent(20,5);
   h3_tot->SetBinContent(21,4);
   h3_tot->SetBinContent(22,17);
   h3_tot->SetBinContent(23,18);
   h3_tot->SetBinContent(24,17);
   h3_tot->SetBinContent(25,22);
   h3_tot->SetBinContent(26,26);
   h3_tot->SetBinContent(27,27);
   h3_tot->SetBinContent(28,39);
   h3_tot->SetBinContent(29,31);
   h3_tot->SetBinContent(30,33);
   h3_tot->SetBinContent(31,28);
   h3_tot->SetBinContent(32,23);
   h3_tot->SetBinContent(33,6);
   h3_tot->SetMaximum(68);
   h3_tot->SetEntries(545);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K^{}#lower[0.1]{^{#font[122]{-}}}#pi^{+}}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EP");
   
   TH1F *h1_tot = new TH1F("h1_tot","",70,0.26,5.16);
   h1_tot->SetBinContent(6,4.105982);
   h1_tot->SetBinContent(7,8.580351);
   h1_tot->SetBinContent(8,14.93774);
   h1_tot->SetBinContent(9,54.65144);
   h1_tot->SetBinContent(10,62.41193);
   h1_tot->SetBinContent(11,18.68101);
   h1_tot->SetBinContent(12,17.108);
   h1_tot->SetBinContent(13,19.09611);
   h1_tot->SetBinContent(14,22.47738);
   h1_tot->SetBinContent(15,28.32575);
   h1_tot->SetBinContent(16,37.42832);
   h1_tot->SetBinContent(17,47.35198);
   h1_tot->SetBinContent(18,27.6715);
   h1_tot->SetBinContent(19,11.7132);
   h1_tot->SetBinContent(20,6.755179);
   h1_tot->SetBinContent(21,5.066213);
   h1_tot->SetBinContent(22,4.774028);
   h1_tot->SetBinContent(23,4.454597);
   h1_tot->SetBinContent(24,4.981587);
   h1_tot->SetBinContent(25,7.334003);
   h1_tot->SetBinContent(26,7.205003);
   h1_tot->SetBinContent(27,7.170809);
   h1_tot->SetBinContent(28,6.985619);
   h1_tot->SetBinContent(29,7.212842);
   h1_tot->SetBinContent(30,7.296859);
   h1_tot->SetBinContent(31,7.415878);
   h1_tot->SetBinContent(32,7.656096);
   h1_tot->SetBinContent(33,7.672877);
   h1_tot->SetBinContent(34,7.828699);
   h1_tot->SetBinContent(35,8.074108);
   h1_tot->SetBinContent(36,8.276926);
   h1_tot->SetBinContent(37,8.47555);
   h1_tot->SetBinContent(38,9.080029);
   h1_tot->SetBinContent(39,9.443879);
   h1_tot->SetBinContent(40,9.95295);
   h1_tot->SetBinContent(41,10.51502);
   h1_tot->SetBinContent(42,11.42516);
   h1_tot->SetBinContent(43,12.44902);
   h1_tot->SetBinContent(44,13.41909);
   h1_tot->SetBinContent(45,14.729);
   h1_tot->SetBinContent(46,16.13094);
   h1_tot->SetBinContent(47,17.60846);
   h1_tot->SetBinContent(48,19.30939);
   h1_tot->SetBinContent(49,21.21924);
   h1_tot->SetBinContent(50,23.075);
   h1_tot->SetBinContent(51,24.73749);
   h1_tot->SetBinContent(52,26.61641);
   h1_tot->SetBinContent(53,28.90351);
   h1_tot->SetBinContent(54,30.80997);
   h1_tot->SetBinContent(55,33.82291);
   h1_tot->SetBinContent(56,35.84496);
   h1_tot->SetBinContent(57,38.28476);
   h1_tot->SetBinContent(58,37.86414);
   h1_tot->SetBinContent(59,32.07768);
   h1_tot->SetBinContent(60,23.13612);
   h1_tot->SetBinContent(61,19.99966);
   h1_tot->SetBinContent(62,18.40232);
   h1_tot->SetBinContent(63,18.08163);
   h1_tot->SetBinContent(64,18.03749);
   h1_tot->SetBinContent(65,16.58881);
   h1_tot->SetBinContent(66,5.226469);
   h1_tot->SetEntries(5479990);
   h1_tot->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   h1_tot->SetLineColor(ci);
   h1_tot->SetLineWidth(3);
   h1_tot->GetXaxis()->SetLabelFont(42);
   h1_tot->GetXaxis()->SetLabelSize(0.035);
   h1_tot->GetXaxis()->SetTitleSize(0.035);
   h1_tot->GetXaxis()->SetTitleFont(42);
   h1_tot->GetYaxis()->SetLabelFont(42);
   h1_tot->GetYaxis()->SetLabelSize(0.035);
   h1_tot->GetYaxis()->SetTitleSize(0.035);
   h1_tot->GetYaxis()->SetTitleFont(42);
   h1_tot->GetZaxis()->SetLabelFont(42);
   h1_tot->GetZaxis()->SetLabelSize(0.035);
   h1_tot->GetZaxis()->SetTitleSize(0.035);
   h1_tot->GetZaxis()->SetTitleFont(42);
   h1_tot->Draw("Lsame");
   
   TH1F *h2_tot = new TH1F("h2_tot","",70,0.26,5.16);
   h2_tot->SetBinContent(6,2.480313);
   h2_tot->SetBinContent(7,2.7311);
   h2_tot->SetBinContent(8,2.926504);
   h2_tot->SetBinContent(9,2.994709);
   h2_tot->SetBinContent(10,2.798713);
   h2_tot->SetBinContent(11,2.605145);
   h2_tot->SetBinContent(12,2.507367);
   h2_tot->SetBinContent(13,2.388178);
   h2_tot->SetBinContent(14,2.339776);
   h2_tot->SetBinContent(15,2.239379);
   h2_tot->SetBinContent(16,1.971591);
   h2_tot->SetBinContent(17,1.838592);
   h2_tot->SetBinContent(18,1.691399);
   h2_tot->SetBinContent(19,1.511201);
   h2_tot->SetBinContent(20,1.399608);
   h2_tot->SetBinContent(21,1.276011);
   h2_tot->SetBinContent(22,1.117612);
   h2_tot->SetBinContent(23,0.5922036);
   h2_tot->SetBinContent(24,0.8842083);
   h2_tot->SetBinContent(25,1.514207);
   h2_tot->SetBinContent(26,1.698);
   h2_tot->SetBinContent(27,1.825996);
   h2_tot->SetBinContent(28,1.977791);
   h2_tot->SetBinContent(29,2.173171);
   h2_tot->SetBinContent(30,2.246763);
   h2_tot->SetBinContent(31,2.338756);
   h2_tot->SetBinContent(32,2.431752);
   h2_tot->SetBinContent(33,2.339772);
   h2_tot->SetBinContent(34,2.378969);
   h2_tot->SetBinContent(35,2.362575);
   h2_tot->SetBinContent(36,2.305385);
   h2_tot->SetBinContent(37,2.229195);
   h2_tot->SetBinContent(38,2.323996);
   h2_tot->SetBinContent(39,2.293995);
   h2_tot->SetBinContent(40,2.278396);
   h2_tot->SetBinContent(41,2.246201);
   h2_tot->SetBinContent(42,2.403595);
   h2_tot->SetBinContent(43,2.519598);
   h2_tot->SetBinContent(44,2.521005);
   h2_tot->SetBinContent(45,2.712799);
   h2_tot->SetBinContent(46,2.781394);
   h2_tot->SetBinContent(47,2.931786);
   h2_tot->SetBinContent(48,3.064974);
   h2_tot->SetBinContent(49,3.264561);
   h2_tot->SetBinContent(50,3.450545);
   h2_tot->SetBinContent(51,3.485551);
   h2_tot->SetBinContent(52,3.615345);
   h2_tot->SetBinContent(53,3.618347);
   h2_tot->SetBinContent(54,3.717338);
   h2_tot->SetBinContent(55,3.87772);
   h2_tot->SetBinContent(56,3.979514);
   h2_tot->SetBinContent(57,4.060904);
   h2_tot->SetBinContent(58,4.094699);
   h2_tot->SetBinContent(59,3.856529);
   h2_tot->SetBinContent(60,3.577754);
   h2_tot->SetBinContent(61,3.28678);
   h2_tot->SetBinContent(62,2.934402);
   h2_tot->SetBinContent(63,2.597008);
   h2_tot->SetBinContent(64,2.356414);
   h2_tot->SetBinContent(65,1.761623);
   h2_tot->SetBinContent(66,1.089211);
   h2_tot->SetEntries(764098);
   h2_tot->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   h2_tot->SetLineColor(ci);
   h2_tot->SetLineStyle(2);
   h2_tot->SetLineWidth(3);
   h2_tot->GetXaxis()->SetLabelFont(42);
   h2_tot->GetXaxis()->SetLabelSize(0.035);
   h2_tot->GetXaxis()->SetTitleSize(0.035);
   h2_tot->GetXaxis()->SetTitleFont(42);
   h2_tot->GetYaxis()->SetLabelFont(42);
   h2_tot->GetYaxis()->SetLabelSize(0.035);
   h2_tot->GetYaxis()->SetTitleSize(0.035);
   h2_tot->GetYaxis()->SetTitleFont(42);
   h2_tot->GetZaxis()->SetLabelFont(42);
   h2_tot->GetZaxis()->SetLabelSize(0.035);
   h2_tot->GetZaxis()->SetTitleSize(0.035);
   h2_tot->GetZaxis()->SetTitleFont(42);
   h2_tot->Draw("Lsame");
   
   TH1F *h2b_tot = new TH1F("h2b_tot","",70,0.26,5.16);
   h2b_tot->SetBinContent(6,0.09159993);
   h2b_tot->SetBinContent(7,0.2503999);
   h2b_tot->SetBinContent(8,0.3260004);
   h2b_tot->SetBinContent(9,0.3962009);
   h2b_tot->SetBinContent(10,0.4888019);
   h2b_tot->SetBinContent(11,0.5670028);
   h2b_tot->SetBinContent(12,0.6564042);
   h2b_tot->SetBinContent(13,0.7148052);
   h2b_tot->SetBinContent(14,0.759606);
   h2b_tot->SetBinContent(15,0.7562059);
   h2b_tot->SetBinContent(16,0.6786045);
   h2b_tot->SetBinContent(17,0.5986033);
   h2b_tot->SetBinContent(18,0.5304024);
   h2b_tot->SetBinContent(19,0.4724019);
   h2b_tot->SetBinContent(20,0.4036008);
   h2b_tot->SetBinContent(21,0.3582005);
   h2b_tot->SetBinContent(22,0.3044006);
   h2b_tot->SetBinContent(23,0.1407999);
   h2b_tot->SetBinContent(24,0.2019999);
   h2b_tot->SetBinContent(25,0.3084003);
   h2b_tot->SetBinContent(26,0.3132004);
   h2b_tot->SetBinContent(27,0.3350006);
   h2b_tot->SetBinContent(28,0.3462004);
   h2b_tot->SetBinContent(29,0.3466004);
   h2b_tot->SetBinContent(30,0.3448004);
   h2b_tot->SetBinContent(31,0.3790006);
   h2b_tot->SetBinContent(32,0.3854009);
   h2b_tot->SetBinContent(33,0.3950007);
   h2b_tot->SetBinContent(34,0.4030008);
   h2b_tot->SetBinContent(35,0.4044009);
   h2b_tot->SetBinContent(36,0.4156009);
   h2b_tot->SetBinContent(37,0.4144009);
   h2b_tot->SetBinContent(38,0.422001);
   h2b_tot->SetBinContent(39,0.4328011);
   h2b_tot->SetBinContent(40,0.4364013);
   h2b_tot->SetBinContent(41,0.4606015);
   h2b_tot->SetBinContent(42,0.4950022);
   h2b_tot->SetBinContent(43,0.5684032);
   h2b_tot->SetBinContent(44,0.5902035);
   h2b_tot->SetBinContent(45,0.6614047);
   h2b_tot->SetBinContent(46,0.7158055);
   h2b_tot->SetBinContent(47,0.7692063);
   h2b_tot->SetBinContent(48,0.8226072);
   h2b_tot->SetBinContent(49,0.9264088);
   h2b_tot->SetBinContent(50,0.9544092);
   h2b_tot->SetBinContent(51,1.02661);
   h2b_tot->SetBinContent(52,1.075611);
   h2b_tot->SetBinContent(53,1.121412);
   h2b_tot->SetBinContent(54,1.167413);
   h2b_tot->SetBinContent(55,1.262214);
   h2b_tot->SetBinContent(56,1.352616);
   h2b_tot->SetBinContent(57,1.439417);
   h2b_tot->SetBinContent(58,1.443418);
   h2b_tot->SetBinContent(59,1.334216);
   h2b_tot->SetBinContent(60,1.286215);
   h2b_tot->SetBinContent(61,1.158613);
   h2b_tot->SetBinContent(62,1.038211);
   h2b_tot->SetBinContent(63,0.9006084);
   h2b_tot->SetBinContent(64,0.7604061);
   h2b_tot->SetBinContent(65,0.5826033);
   h2b_tot->SetBinContent(66,0.2684002);
   h2b_tot->SetEntries(194800);
   h2b_tot->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   h2b_tot->SetLineColor(ci);
   h2b_tot->SetLineStyle(4);
   h2b_tot->SetLineWidth(3);
   h2b_tot->GetXaxis()->SetLabelFont(42);
   h2b_tot->GetXaxis()->SetLabelSize(0.035);
   h2b_tot->GetXaxis()->SetTitleSize(0.035);
   h2b_tot->GetXaxis()->SetTitleFont(42);
   h2b_tot->GetYaxis()->SetLabelFont(42);
   h2b_tot->GetYaxis()->SetLabelSize(0.035);
   h2b_tot->GetYaxis()->SetTitleSize(0.035);
   h2b_tot->GetYaxis()->SetTitleFont(42);
   h2b_tot->GetZaxis()->SetLabelFont(42);
   h2b_tot->GetZaxis()->SetLabelSize(0.035);
   h2b_tot->GetZaxis()->SetTitleSize(0.035);
   h2b_tot->GetZaxis()->SetTitleFont(42);
   h2b_tot->Draw("Lsame");
   
   TH1F *h_tot_K892_c = new TH1F("h_tot_K892_c","",70,0.26,5.16);
   h_tot_K892_c->SetBinContent(6,0.006423734);
   h_tot_K892_c->SetBinContent(7,0.01433474);
   h_tot_K892_c->SetBinContent(8,0.02588479);
   h_tot_K892_c->SetBinContent(9,0.03237179);
   h_tot_K892_c->SetBinContent(10,0.05252885);
   h_tot_K892_c->SetBinContent(11,0.07768586);
   h_tot_K892_c->SetBinContent(12,0.1467327);
   h_tot_K892_c->SetBinContent(13,0.4066149);
   h_tot_K892_c->SetBinContent(14,0.6173161);
   h_tot_K892_c->SetBinContent(15,0.7252359);
   h_tot_K892_c->SetBinContent(16,0.8009071);
   h_tot_K892_c->SetBinContent(17,0.9012923);
   h_tot_K892_c->SetBinContent(18,0.9814879);
   h_tot_K892_c->SetBinContent(19,1.065068);
   h_tot_K892_c->SetBinContent(20,1.135737);
   h_tot_K892_c->SetBinContent(21,1.211658);
   h_tot_K892_c->SetBinContent(22,1.293405);
   h_tot_K892_c->SetBinContent(23,0.6652902);
   h_tot_K892_c->SetBinContent(24,0.8959662);
   h_tot_K892_c->SetBinContent(25,1.431239);
   h_tot_K892_c->SetBinContent(26,1.432031);
   h_tot_K892_c->SetBinContent(27,1.435039);
   h_tot_K892_c->SetBinContent(28,1.445706);
   h_tot_K892_c->SetBinContent(29,1.431495);
   h_tot_K892_c->SetBinContent(30,1.372248);
   h_tot_K892_c->SetBinContent(31,1.298473);
   h_tot_K892_c->SetBinContent(32,1.224635);
   h_tot_K892_c->SetBinContent(33,1.098227);
   h_tot_K892_c->SetBinContent(34,0.9839411);
   h_tot_K892_c->SetBinContent(35,0.8556999);
   h_tot_K892_c->SetBinContent(36,0.6922505);
   h_tot_K892_c->SetBinContent(37,0.5564288);
   h_tot_K892_c->SetBinContent(38,0.4191511);
   h_tot_K892_c->SetBinContent(39,0.3014043);
   h_tot_K892_c->SetBinContent(40,0.1831545);
   h_tot_K892_c->SetBinContent(41,0.09850746);
   h_tot_K892_c->SetBinContent(42,0.06161077);
   h_tot_K892_c->SetBinContent(43,0.07863518);
   h_tot_K892_c->SetBinContent(44,0.174579);
   h_tot_K892_c->SetBinContent(45,0.3452295);
   h_tot_K892_c->SetBinContent(46,0.6685134);
   h_tot_K892_c->SetBinContent(47,1.102056);
   h_tot_K892_c->SetBinContent(48,1.714031);
   h_tot_K892_c->SetBinContent(49,2.494174);
   h_tot_K892_c->SetBinContent(50,3.436486);
   h_tot_K892_c->SetBinContent(51,4.618686);
   h_tot_K892_c->SetBinContent(52,5.964552);
   h_tot_K892_c->SetBinContent(53,7.559749);
   h_tot_K892_c->SetBinContent(54,9.228977);
   h_tot_K892_c->SetBinContent(55,11.18689);
   h_tot_K892_c->SetBinContent(56,13.15907);
   h_tot_K892_c->SetBinContent(57,14.97478);
   h_tot_K892_c->SetBinContent(58,15.47077);
   h_tot_K892_c->SetBinContent(59,11.62393);
   h_tot_K892_c->SetBinContent(60,5.326873);
   h_tot_K892_c->SetBinContent(61,2.672079);
   h_tot_K892_c->SetBinContent(62,1.621171);
   h_tot_K892_c->SetBinContent(63,1.046037);
   h_tot_K892_c->SetBinContent(64,0.6851854);
   h_tot_K892_c->SetBinContent(65,0.4082936);
   h_tot_K892_c->SetBinContent(66,0.1058807);
   h_tot_K892_c->SetEntries(4521092);
   h_tot_K892_c->SetStats(0);

   ci = TColor::GetColor("#9966cc");
   h_tot_K892_c->SetLineColor(ci);
   h_tot_K892_c->SetLineStyle(6);
   h_tot_K892_c->SetLineWidth(3);
   h_tot_K892_c->GetXaxis()->SetLabelFont(42);
   h_tot_K892_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleFont(42);
   h_tot_K892_c->Draw("Lsame");
   
   TH1F *h_tot_K892_n = new TH1F("h_tot_K892_n","",70,0.26,5.16);
   h_tot_K892_n->SetBinContent(6,0.03088993);
   h_tot_K892_n->SetBinContent(7,0.4751856);
   h_tot_K892_n->SetBinContent(8,3.074533);
   h_tot_K892_n->SetBinContent(9,36.57914);
   h_tot_K892_n->SetBinContent(10,55.1022);
   h_tot_K892_n->SetBinContent(11,8.483625);
   h_tot_K892_n->SetBinContent(12,3.277298);
   h_tot_K892_n->SetBinContent(13,1.836863);
   h_tot_K892_n->SetBinContent(14,1.191254);
   h_tot_K892_n->SetBinContent(15,0.8293871);
   h_tot_K892_n->SetBinContent(16,0.6283033);
   h_tot_K892_n->SetBinContent(17,0.4811477);
   h_tot_K892_n->SetBinContent(18,0.3696712);
   h_tot_K892_n->SetBinContent(19,0.3060014);
   h_tot_K892_n->SetBinContent(20,0.2565541);
   h_tot_K892_n->SetBinContent(21,0.2218135);
   h_tot_K892_n->SetBinContent(22,0.1914323);
   h_tot_K892_n->SetBinContent(23,0.08566059);
   h_tot_K892_n->SetBinContent(24,0.09017171);
   h_tot_K892_n->SetBinContent(25,0.1267712);
   h_tot_K892_n->SetBinContent(26,0.1155313);
   h_tot_K892_n->SetBinContent(27,0.1037817);
   h_tot_K892_n->SetBinContent(28,0.09590619);
   h_tot_K892_n->SetBinContent(29,0.08726624);
   h_tot_K892_n->SetBinContent(30,0.08300999);
   h_tot_K892_n->SetBinContent(31,0.08013);
   h_tot_K892_n->SetBinContent(32,0.07378384);
   h_tot_K892_n->SetBinContent(33,0.06506743);
   h_tot_K892_n->SetBinContent(34,0.06104055);
   h_tot_K892_n->SetBinContent(35,0.05502572);
   h_tot_K892_n->SetBinContent(36,0.05464342);
   h_tot_K892_n->SetBinContent(37,0.04557019);
   h_tot_K892_n->SetBinContent(38,0.04358223);
   h_tot_K892_n->SetBinContent(39,0.04302154);
   h_tot_K892_n->SetBinContent(40,0.03904562);
   h_tot_K892_n->SetBinContent(41,0.03614015);
   h_tot_K892_n->SetBinContent(42,0.03557945);
   h_tot_K892_n->SetBinContent(43,0.03461095);
   h_tot_K892_n->SetBinContent(44,0.03132318);
   h_tot_K892_n->SetBinContent(45,0.03055859);
   h_tot_K892_n->SetBinContent(46,0.02877452);
   h_tot_K892_n->SetBinContent(47,0.02609843);
   h_tot_K892_n->SetBinContent(48,0.02446727);
   h_tot_K892_n->SetBinContent(49,0.0236517);
   h_tot_K892_n->SetBinContent(50,0.019268);
   h_tot_K892_n->SetBinContent(51,0.01886022);
   h_tot_K892_n->SetBinContent(52,0.01353349);
   h_tot_K892_n->SetBinContent(53,0.01626058);
   h_tot_K892_n->SetBinContent(54,0.01376287);
   h_tot_K892_n->SetBinContent(55,0.01190234);
   h_tot_K892_n->SetBinContent(56,0.01090835);
   h_tot_K892_n->SetBinContent(57,0.007595068);
   h_tot_K892_n->SetBinContent(58,0.01011826);
   h_tot_K892_n->SetBinContent(59,0.006677543);
   h_tot_K892_n->SetBinContent(60,0.005836478);
   h_tot_K892_n->SetBinContent(61,0.005046387);
   h_tot_K892_n->SetBinContent(62,0.003083903);
   h_tot_K892_n->SetBinContent(63,0.003058417);
   h_tot_K892_n->SetBinContent(64,0.002370273);
   h_tot_K892_n->SetBinContent(65,0.001044959);
   h_tot_K892_n->SetBinContent(66,0.0001784076);
   h_tot_K892_n->SetEntries(4521092);
   h_tot_K892_n->SetStats(0);

   ci = TColor::GetColor("#009999");
   h_tot_K892_n->SetLineColor(ci);
   h_tot_K892_n->SetLineStyle(4);
   h_tot_K892_n->SetLineWidth(3);
   h_tot_K892_n->GetXaxis()->SetLabelFont(42);
   h_tot_K892_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleFont(42);
   h_tot_K892_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_c = new TH1F("h_tot_K1430_0_c","",70,0.26,5.16);
   h_tot_K1430_0_c->SetBinContent(6,0.0159717);
   h_tot_K1430_0_c->SetBinContent(7,0.04657851);
   h_tot_K1430_0_c->SetBinContent(8,0.1178168);
   h_tot_K1430_0_c->SetBinContent(9,0.2211321);
   h_tot_K1430_0_c->SetBinContent(10,0.2996533);
   h_tot_K1430_0_c->SetBinContent(11,0.3416194);
   h_tot_K1430_0_c->SetBinContent(12,0.4142588);
   h_tot_K1430_0_c->SetBinContent(13,0.4905757);
   h_tot_K1430_0_c->SetBinContent(14,0.5510546);
   h_tot_K1430_0_c->SetBinContent(15,0.6013774);
   h_tot_K1430_0_c->SetBinContent(16,0.7010871);
   h_tot_K1430_0_c->SetBinContent(17,0.7711921);
   h_tot_K1430_0_c->SetBinContent(18,0.881988);
   h_tot_K1430_0_c->SetBinContent(19,1.022454);
   h_tot_K1430_0_c->SetBinContent(20,1.115338);
   h_tot_K1430_0_c->SetBinContent(21,1.243302);
   h_tot_K1430_0_c->SetBinContent(22,1.378483);
   h_tot_K1430_0_c->SetBinContent(23,0.7721243);
   h_tot_K1430_0_c->SetBinContent(24,1.106177);
   h_tot_K1430_0_c->SetBinContent(25,1.912664);
   h_tot_K1430_0_c->SetBinContent(26,2.098963);
   h_tot_K1430_0_c->SetBinContent(27,2.364702);
   h_tot_K1430_0_c->SetBinContent(28,2.591415);
   h_tot_K1430_0_c->SetBinContent(29,2.804631);
   h_tot_K1430_0_c->SetBinContent(30,3.085408);
   h_tot_K1430_0_c->SetBinContent(31,3.324968);
   h_tot_K1430_0_c->SetBinContent(32,3.59699);
   h_tot_K1430_0_c->SetBinContent(33,3.932765);
   h_tot_K1430_0_c->SetBinContent(34,4.190705);
   h_tot_K1430_0_c->SetBinContent(35,4.486847);
   h_tot_K1430_0_c->SetBinContent(36,4.775448);
   h_tot_K1430_0_c->SetBinContent(37,5.109827);
   h_tot_K1430_0_c->SetBinContent(38,5.490198);
   h_tot_K1430_0_c->SetBinContent(39,5.949994);
   h_tot_K1430_0_c->SetBinContent(40,6.174946);
   h_tot_K1430_0_c->SetBinContent(41,6.713148);
   h_tot_K1430_0_c->SetBinContent(42,7.01362);
   h_tot_K1430_0_c->SetBinContent(43,7.469739);
   h_tot_K1430_0_c->SetBinContent(44,7.914657);
   h_tot_K1430_0_c->SetBinContent(45,8.289908);
   h_tot_K1430_0_c->SetBinContent(46,8.74325);
   h_tot_K1430_0_c->SetBinContent(47,9.370745);
   h_tot_K1430_0_c->SetBinContent(48,9.673172);
   h_tot_K1430_0_c->SetBinContent(49,9.965278);
   h_tot_K1430_0_c->SetBinContent(50,10.23451);
   h_tot_K1430_0_c->SetBinContent(51,10.44365);
   h_tot_K1430_0_c->SetBinContent(52,10.65957);
   h_tot_K1430_0_c->SetBinContent(53,10.75137);
   h_tot_K1430_0_c->SetBinContent(54,10.84991);
   h_tot_K1430_0_c->SetBinContent(55,10.81123);
   h_tot_K1430_0_c->SetBinContent(56,10.7653);
   h_tot_K1430_0_c->SetBinContent(57,10.73048);
   h_tot_K1430_0_c->SetBinContent(58,10.48487);
   h_tot_K1430_0_c->SetBinContent(59,10.18462);
   h_tot_K1430_0_c->SetBinContent(60,9.757855);
   h_tot_K1430_0_c->SetBinContent(61,9.151821);
   h_tot_K1430_0_c->SetBinContent(62,8.336065);
   h_tot_K1430_0_c->SetBinContent(63,7.531293);
   h_tot_K1430_0_c->SetBinContent(64,6.522909);
   h_tot_K1430_0_c->SetBinContent(65,4.83283);
   h_tot_K1430_0_c->SetBinContent(66,0.9554285);
   h_tot_K1430_0_c->SetEntries(4521092);
   h_tot_K1430_0_c->SetStats(0);

   ci = TColor::GetColor("#996633");
   h_tot_K1430_0_c->SetLineColor(ci);
   h_tot_K1430_0_c->SetLineStyle(3);
   h_tot_K1430_0_c->SetLineWidth(3);
   h_tot_K1430_0_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_n = new TH1F("h_tot_K1430_0_n","",70,0.26,5.16);
   h_tot_K1430_0_n->SetBinContent(6,1.420827);
   h_tot_K1430_0_n->SetBinContent(7,4.474946);
   h_tot_K1430_0_n->SetBinContent(8,6.453243);
   h_tot_K1430_0_n->SetBinContent(9,8.246168);
   h_tot_K1430_0_n->SetBinContent(10,9.950917);
   h_tot_K1430_0_n->SetBinContent(11,11.63966);
   h_tot_K1430_0_n->SetBinContent(12,13.86238);
   h_tot_K1430_0_n->SetBinContent(13,16.30486);
   h_tot_K1430_0_n->SetBinContent(14,19.68521);
   h_tot_K1430_0_n->SetBinContent(15,23.748);
   h_tot_K1430_0_n->SetBinContent(16,26.73787);
   h_tot_K1430_0_n->SetBinContent(17,22.66081);
   h_tot_K1430_0_n->SetBinContent(18,10.75821);
   h_tot_K1430_0_n->SetBinContent(19,2.748142);
   h_tot_K1430_0_n->SetBinContent(20,0.3232306);
   h_tot_K1430_0_n->SetBinContent(21,0.06640112);
   h_tot_K1430_0_n->SetBinContent(22,0.4715707);
   h_tot_K1430_0_n->SetBinContent(23,1.528844);
   h_tot_K1430_0_n->SetBinContent(24,1.357824);
   h_tot_K1430_0_n->SetBinContent(25,1.690782);
   h_tot_K1430_0_n->SetBinContent(26,1.351756);
   h_tot_K1430_0_n->SetBinContent(27,1.136498);
   h_tot_K1430_0_n->SetBinContent(28,0.9236057);
   h_tot_K1430_0_n->SetBinContent(29,0.7813765);
   h_tot_K1430_0_n->SetBinContent(30,0.6664312);
   h_tot_K1430_0_n->SetBinContent(31,0.5683124);
   h_tot_K1430_0_n->SetBinContent(32,0.5112486);
   h_tot_K1430_0_n->SetBinContent(33,0.4317207);
   h_tot_K1430_0_n->SetBinContent(34,0.3962602);
   h_tot_K1430_0_n->SetBinContent(35,0.362349);
   h_tot_K1430_0_n->SetBinContent(36,0.313763);
   h_tot_K1430_0_n->SetBinContent(37,0.2869095);
   h_tot_K1430_0_n->SetBinContent(38,0.2600989);
   h_tot_K1430_0_n->SetBinContent(39,0.2351389);
   h_tot_K1430_0_n->SetBinContent(40,0.2030352);
   h_tot_K1430_0_n->SetBinContent(41,0.1921045);
   h_tot_K1430_0_n->SetBinContent(42,0.175364);
   h_tot_K1430_0_n->SetBinContent(43,0.1642181);
   h_tot_K1430_0_n->SetBinContent(44,0.144121);
   h_tot_K1430_0_n->SetBinContent(45,0.1310385);
   h_tot_K1430_0_n->SetBinContent(46,0.1207963);
   h_tot_K1430_0_n->SetBinContent(47,0.1155891);
   h_tot_K1430_0_n->SetBinContent(48,0.09398594);
   h_tot_K1430_0_n->SetBinContent(49,0.09871967);
   h_tot_K1430_0_n->SetBinContent(50,0.08318432);
   h_tot_K1430_0_n->SetBinContent(51,0.07599765);
   h_tot_K1430_0_n->SetBinContent(52,0.0633457);
   h_tot_K1430_0_n->SetBinContent(53,0.05792341);
   h_tot_K1430_0_n->SetBinContent(54,0.05646025);
   h_tot_K1430_0_n->SetBinContent(55,0.05090889);
   h_tot_K1430_0_n->SetBinContent(56,0.04346407);
   h_tot_K1430_0_n->SetBinContent(57,0.03369544);
   h_tot_K1430_0_n->SetBinContent(58,0.03270566);
   h_tot_K1430_0_n->SetBinContent(59,0.02517477);
   h_tot_K1430_0_n->SetBinContent(60,0.02392679);
   h_tot_K1430_0_n->SetBinContent(61,0.02018286);
   h_tot_K1430_0_n->SetBinContent(62,0.01506184);
   h_tot_K1430_0_n->SetBinContent(63,0.01011295);
   h_tot_K1430_0_n->SetBinContent(64,0.006971478);
   h_tot_K1430_0_n->SetBinContent(65,0.00430338);
   h_tot_K1430_0_n->SetBinContent(66,0.001850453);
   h_tot_K1430_0_n->SetEntries(4521092);
   h_tot_K1430_0_n->SetStats(0);

   ci = TColor::GetColor("#00cc66");
   h_tot_K1430_0_n->SetLineColor(ci);
   h_tot_K1430_0_n->SetLineStyle(5);
   h_tot_K1430_0_n->SetLineWidth(3);
   h_tot_K1430_0_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_c = new TH1F("h_tot_K1430_2_c","",70,0.26,5.16);
   h_tot_K1430_2_c->SetBinContent(6,0.01039901);
   h_tot_K1430_2_c->SetBinContent(7,0.05376188);
   h_tot_K1430_2_c->SetBinContent(8,0.2490334);
   h_tot_K1430_2_c->SetBinContent(9,0.3188849);
   h_tot_K1430_2_c->SetBinContent(10,0.351716);
   h_tot_K1430_2_c->SetBinContent(11,0.3648098);
   h_tot_K1430_2_c->SetBinContent(12,0.3697595);
   h_tot_K1430_2_c->SetBinContent(13,0.3713235);
   h_tot_K1430_2_c->SetBinContent(14,0.3692897);
   h_tot_K1430_2_c->SetBinContent(15,0.363977);
   h_tot_K1430_2_c->SetBinContent(16,0.3531494);
   h_tot_K1430_2_c->SetBinContent(17,0.3479861);
   h_tot_K1430_2_c->SetBinContent(18,0.3269514);
   h_tot_K1430_2_c->SetBinContent(19,0.3047664);
   h_tot_K1430_2_c->SetBinContent(20,0.2826579);
   h_tot_K1430_2_c->SetBinContent(21,0.2539074);
   h_tot_K1430_2_c->SetBinContent(22,0.2182172);
   h_tot_K1430_2_c->SetBinContent(23,0.09520799);
   h_tot_K1430_2_c->SetBinContent(24,0.09069516);
   h_tot_K1430_2_c->SetBinContent(25,0.1128551);
   h_tot_K1430_2_c->SetBinContent(26,0.08061571);
   h_tot_K1430_2_c->SetBinContent(27,0.04738616);
   h_tot_K1430_2_c->SetBinContent(28,0.02393793);
   h_tot_K1430_2_c->SetBinContent(29,0.007972217);
   h_tot_K1430_2_c->SetBinContent(30,0.004108507);
   h_tot_K1430_2_c->SetBinContent(31,0.01295353);
   h_tot_K1430_2_c->SetBinContent(32,0.03399636);
   h_tot_K1430_2_c->SetBinContent(33,0.07874246);
   h_tot_K1430_2_c->SetBinContent(34,0.1377072);
   h_tot_K1430_2_c->SetBinContent(35,0.2164399);
   h_tot_K1430_2_c->SetBinContent(36,0.3124532);
   h_tot_K1430_2_c->SetBinContent(37,0.4304294);
   h_tot_K1430_2_c->SetBinContent(38,0.5556976);
   h_tot_K1430_2_c->SetBinContent(39,0.7200636);
   h_tot_K1430_2_c->SetBinContent(40,0.8842377);
   h_tot_K1430_2_c->SetBinContent(41,1.057712);
   h_tot_K1430_2_c->SetBinContent(42,1.219003);
   h_tot_K1430_2_c->SetBinContent(43,1.396426);
   h_tot_K1430_2_c->SetBinContent(44,1.559755);
   h_tot_K1430_2_c->SetBinContent(45,1.698514);
   h_tot_K1430_2_c->SetBinContent(46,1.813735);
   h_tot_K1430_2_c->SetBinContent(47,1.865071);
   h_tot_K1430_2_c->SetBinContent(48,1.885093);
   h_tot_K1430_2_c->SetBinContent(49,1.859419);
   h_tot_K1430_2_c->SetBinContent(50,1.757019);
   h_tot_K1430_2_c->SetBinContent(51,1.599739);
   h_tot_K1430_2_c->SetBinContent(52,1.380201);
   h_tot_K1430_2_c->SetBinContent(53,1.150953);
   h_tot_K1430_2_c->SetBinContent(54,0.8775011);
   h_tot_K1430_2_c->SetBinContent(55,0.6091768);
   h_tot_K1430_2_c->SetBinContent(56,0.360231);
   h_tot_K1430_2_c->SetBinContent(57,0.1713506);
   h_tot_K1430_2_c->SetBinContent(58,0.06345826);
   h_tot_K1430_2_c->SetBinContent(59,0.09307981);
   h_tot_K1430_2_c->SetBinContent(60,0.3102876);
   h_tot_K1430_2_c->SetBinContent(61,0.7659931);
   h_tot_K1430_2_c->SetBinContent(62,1.497913);
   h_tot_K1430_2_c->SetBinContent(63,2.576148);
   h_tot_K1430_2_c->SetBinContent(64,4.001637);
   h_tot_K1430_2_c->SetBinContent(65,5.559473);
   h_tot_K1430_2_c->SetBinContent(66,2.238294);
   h_tot_K1430_2_c->SetEntries(4521092);
   h_tot_K1430_2_c->SetStats(0);

   ci = TColor::GetColor("#ff00ff");
   h_tot_K1430_2_c->SetLineColor(ci);
   h_tot_K1430_2_c->SetLineStyle(7);
   h_tot_K1430_2_c->SetLineWidth(3);
   h_tot_K1430_2_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_n = new TH1F("h_tot_K1430_2_n","",70,0.26,5.16);
   h_tot_K1430_2_n->SetBinContent(6,3.091704e-05);
   h_tot_K1430_2_n->SetBinContent(7,0.0009893451);
   h_tot_K1430_2_n->SetBinContent(8,0.006791438);
   h_tot_K1430_2_n->SetBinContent(9,0.01876666);
   h_tot_K1430_2_n->SetBinContent(10,0.0495602);
   h_tot_K1430_2_n->SetBinContent(11,0.1029552);
   h_tot_K1430_2_n->SetBinContent(12,0.2006392);
   h_tot_K1430_2_n->SetBinContent(13,0.3826357);
   h_tot_K1430_2_n->SetBinContent(14,0.785124);
   h_tot_K1430_2_n->SetBinContent(15,1.845154);
   h_tot_K1430_2_n->SetBinContent(16,5.729099);
   h_tot_K1430_2_n->SetBinContent(17,16.59944);
   h_tot_K1430_2_n->SetBinContent(18,10.73466);
   h_tot_K1430_2_n->SetBinContent(19,3.674643);
   h_tot_K1430_2_n->SetBinContent(20,1.763259);
   h_tot_K1430_2_n->SetBinContent(21,1.023252);
   h_tot_K1430_2_n->SetBinContent(22,0.6835682);
   h_tot_K1430_2_n->SetBinContent(23,0.2697309);
   h_tot_K1430_2_n->SetBinContent(24,0.2328722);
   h_tot_K1430_2_n->SetBinContent(25,0.2989845);
   h_tot_K1430_2_n->SetBinContent(26,0.2451755);
   h_tot_K1430_2_n->SetBinContent(27,0.210429);
   h_tot_K1430_2_n->SetBinContent(28,0.1704245);
   h_tot_K1430_2_n->SetBinContent(29,0.1488964);
   h_tot_K1430_2_n->SetBinContent(30,0.1336857);
   h_tot_K1430_2_n->SetBinContent(31,0.1185677);
   h_tot_K1430_2_n->SetBinContent(32,0.1083449);
   h_tot_K1430_2_n->SetBinContent(33,0.09453547);
   h_tot_K1430_2_n->SetBinContent(34,0.08598149);
   h_tot_K1430_2_n->SetBinContent(35,0.07560337);
   h_tot_K1430_2_n->SetBinContent(36,0.07129545);
   h_tot_K1430_2_n->SetBinContent(37,0.06273118);
   h_tot_K1430_2_n->SetBinContent(38,0.05835116);
   h_tot_K1430_2_n->SetBinContent(39,0.05283752);
   h_tot_K1430_2_n->SetBinContent(40,0.05248709);
   h_tot_K1430_2_n->SetBinContent(41,0.04726204);
   h_tot_K1430_2_n->SetBinContent(42,0.03954298);
   h_tot_K1430_2_n->SetBinContent(43,0.04014069);
   h_tot_K1430_2_n->SetBinContent(44,0.03593596);
   h_tot_K1430_2_n->SetBinContent(45,0.03429735);
   h_tot_K1430_2_n->SetBinContent(46,0.03159724);
   h_tot_K1430_2_n->SetBinContent(47,0.02879407);
   h_tot_K1430_2_n->SetBinContent(48,0.02721733);
   h_tot_K1430_2_n->SetBinContent(49,0.02593939);
   h_tot_K1430_2_n->SetBinContent(50,0.02256945);
   h_tot_K1430_2_n->SetBinContent(51,0.02014763);
   h_tot_K1430_2_n->SetBinContent(52,0.01653033);
   h_tot_K1430_2_n->SetBinContent(53,0.01671584);
   h_tot_K1430_2_n->SetBinContent(54,0.01293365);
   h_tot_K1430_2_n->SetBinContent(55,0.01224316);
   h_tot_K1430_2_n->SetBinContent(56,0.01058394);
   h_tot_K1430_2_n->SetBinContent(57,0.008069344);
   h_tot_K1430_2_n->SetBinContent(58,0.008100262);
   h_tot_K1430_2_n->SetBinContent(59,0.005987594);
   h_tot_K1430_2_n->SetBinContent(60,0.004400522);
   h_tot_K1430_2_n->SetBinContent(61,0.003060785);
   h_tot_K1430_2_n->SetBinContent(62,0.002256943);
   h_tot_K1430_2_n->SetBinContent(63,0.001587074);
   h_tot_K1430_2_n->SetBinContent(64,0.0008141487);
   h_tot_K1430_2_n->SetBinContent(65,0.0001648909);
   h_tot_K1430_2_n->SetBinContent(66,9.275112e-05);
   h_tot_K1430_2_n->SetEntries(4521092);
   h_tot_K1430_2_n->SetStats(0);

   ci = TColor::GetColor("#666666");
   h_tot_K1430_2_n->SetLineColor(ci);
   h_tot_K1430_2_n->SetLineStyle(8);
   h_tot_K1430_2_n->SetLineWidth(3);
   h_tot_K1430_2_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->Draw("Lsame");
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(4,7);
   h3_tot->SetBinContent(5,48);
   h3_tot->SetBinContent(6,15);
   h3_tot->SetBinContent(7,20);
   h3_tot->SetBinContent(8,32);
   h3_tot->SetBinContent(9,28);
   h3_tot->SetBinContent(10,9);
   h3_tot->SetBinContent(11,11);
   h3_tot->SetBinContent(12,6);
   h3_tot->SetBinContent(13,11);
   h3_tot->SetBinContent(14,12);
   h3_tot->SetBinContent(15,6);
   h3_tot->SetBinContent(16,14);
   h3_tot->SetBinContent(17,9);
   h3_tot->SetBinContent(18,7);
   h3_tot->SetBinContent(19,14);
   h3_tot->SetBinContent(20,5);
   h3_tot->SetBinContent(21,4);
   h3_tot->SetBinContent(22,17);
   h3_tot->SetBinContent(23,18);
   h3_tot->SetBinContent(24,17);
   h3_tot->SetBinContent(25,22);
   h3_tot->SetBinContent(26,26);
   h3_tot->SetBinContent(27,27);
   h3_tot->SetBinContent(28,39);
   h3_tot->SetBinContent(29,31);
   h3_tot->SetBinContent(30,33);
   h3_tot->SetBinContent(31,28);
   h3_tot->SetBinContent(32,23);
   h3_tot->SetBinContent(33,6);
   h3_tot->SetMaximum(68);
   h3_tot->SetEntries(545);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K^{}#lower[0.1]{^{#font[122]{-}}}#pi^{+}}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EPsame");
   
   TLegend *leg = new TLegend(0.38,0.4,0.67,0.9,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("h_tot_K892_c","#font[132]{#it{K}^{ }#kern[-0.3]{#lower[-0.3]{#scale[0.8]{*}}} #kern[-0.10]{(892)^{#pm}}}","l");

   ci = TColor::GetColor("#9966cc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#9966cc");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("h_tot_K892_n","#font[132]{#it{K}^{ }#kern[-0.3]{#lower[-0.3]{#scale[0.8]{*}}} #kern[-14.0]{#lower[-2.5]{#scale[0.30]{(}}}#kern[0.10]{#lower[-0.9]{#font[122]{-}}}#kern[0.4]{#lower[-2.4]{#scale[0.30]{)}}} #kern[0.02]{(892)^{0}}}","l");

   ci = TColor::GetColor("#009999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#009999");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("h_tot_K1430_0_c","#font[132]{#it{K}^{ }#kern[-0.3]{#lower[-0.3]{#scale[0.8]{*}}}#kern[-1.1]{#lower[0.5]{#scale[0.6]{0}}}#kern[0.02]{(1430)^{#pm}}}","l");

   ci = TColor::GetColor("#ff9900");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#996633");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("h_tot_K1430_0_n","#font[132]{#it{K}^{ }#kern[-0.3]{#lower[-0.3]{#scale[0.8]{*}}}#kern[-1.1]{#lower[0.5]{#scale[0.6]{0}}}  #kern[-16.8]{#lower[-2.5]{#scale[0.30]{(}}}#kern[0.10]{#lower[-0.9]{#font[122]{-}}}#kern[0.4]{#lower[-2.4]{#scale[0.30]{)}}} #kern[0.02]{(1430)^{0}}}","l");

   ci = TColor::GetColor("#00cc66");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00cc66");
   entry->SetLineColor(ci);
   entry->SetLineStyle(5);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("h_tot_K1430_2_c","#font[132]{#it{K}^{ }#kern[-0.3]{#lower[-0.3]{#scale[0.8]{*}}}#kern[-1.1]{#lower[0.5]{#scale[0.6]{2}}}#kern[0.01]{(1430)^{#pm}}}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(7);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("h_tot_K1430_2_n","#font[132]{#it{K}^{ }#kern[-0.3]{#lower[-0.3]{#scale[0.8]{*}}}#kern[-1.1]{#lower[0.5]{#scale[0.6]{2}}}  #kern[-16.8]{#lower[-2.5]{#scale[0.30]{(}}}#kern[0.10]{#lower[-0.9]{#font[122]{-}}}#kern[0.4]{#lower[-2.4]{#scale[0.30]{)}}} #kern[0.02]{(1430)^{0}}}","l");

   ci = TColor::GetColor("#999999");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#666666");
   entry->SetLineColor(ci);
   entry->SetLineStyle(8);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("h2_tot","#font[132]{Combinatorial}","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("h2b_tot","#font[132]{Crossfeed}","l");

   ci = TColor::GetColor("#00ff00");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#00ff00");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   
   TH1F *h3_tot__1 = new TH1F("h3_tot__1","",35,0.26,5.16);
   h3_tot__1->SetBinContent(4,7);
   h3_tot__1->SetBinContent(5,48);
   h3_tot__1->SetBinContent(6,15);
   h3_tot__1->SetBinContent(7,20);
   h3_tot__1->SetBinContent(8,32);
   h3_tot__1->SetBinContent(9,28);
   h3_tot__1->SetBinContent(10,9);
   h3_tot__1->SetBinContent(11,11);
   h3_tot__1->SetBinContent(12,6);
   h3_tot__1->SetBinContent(13,11);
   h3_tot__1->SetBinContent(14,12);
   h3_tot__1->SetBinContent(15,6);
   h3_tot__1->SetBinContent(16,14);
   h3_tot__1->SetBinContent(17,9);
   h3_tot__1->SetBinContent(18,7);
   h3_tot__1->SetBinContent(19,14);
   h3_tot__1->SetBinContent(20,5);
   h3_tot__1->SetBinContent(21,4);
   h3_tot__1->SetBinContent(22,17);
   h3_tot__1->SetBinContent(23,18);
   h3_tot__1->SetBinContent(24,17);
   h3_tot__1->SetBinContent(25,22);
   h3_tot__1->SetBinContent(26,26);
   h3_tot__1->SetBinContent(27,27);
   h3_tot__1->SetBinContent(28,39);
   h3_tot__1->SetBinContent(29,31);
   h3_tot__1->SetBinContent(30,33);
   h3_tot__1->SetBinContent(31,28);
   h3_tot__1->SetBinContent(32,23);
   h3_tot__1->SetBinContent(33,6);
   h3_tot__1->SetMaximum(68);
   h3_tot__1->SetEntries(545);
   h3_tot__1->SetDirectory(0);
   h3_tot__1->SetStats(0);
   h3_tot__1->SetMarkerStyle(20);
   h3_tot__1->GetXaxis()->SetTitle("#it{m}(#it{K^{}#lower[0.1]{^{#font[122]{-}}}#pi^{+}}) [GeV/#it{c}^{2}]");
   h3_tot__1->GetXaxis()->SetLabelFont(132);
   h3_tot__1->GetXaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetXaxis()->SetLabelSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleFont(132);
   h3_tot__1->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot__1->GetYaxis()->SetLabelFont(132);
   h3_tot__1->GetYaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetYaxis()->SetLabelSize(0.06);
   h3_tot__1->GetYaxis()->SetTitleSize(0.072);
   h3_tot__1->GetYaxis()->SetTitleOffset(0.8);
   h3_tot__1->GetYaxis()->SetTitleFont(132);
   h3_tot__1->GetZaxis()->SetLabelFont(42);
   h3_tot__1->GetZaxis()->SetLabelSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleFont(42);
   h3_tot__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.75,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   invMass_1->Modified();
   invMass->cd();
   invMass->Modified();
   invMass->cd();
   invMass->SetSelected(invMass);
}


==> figs/fig4c.C <==
{
//=========Macro generated from canvas: invMass/
//=========  (Thu Feb 14 12:56:02 2019) by ROOT version5.34/10
   TCanvas *invMass = new TCanvas("invMass", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   invMass->SetHighLightColor(2);
   invMass->Range(0,0,1,1);
   invMass->SetFillColor(0);
   invMass->SetBorderMode(0);
   invMass->SetBorderSize(2);
   invMass->SetTickx(1);
   invMass->SetTicky(1);
   invMass->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: invMass_1
   TPad *invMass_1 = new TPad("invMass_1", "invMass_1",0,0.03,1,1);
   invMass_1->Draw();
   invMass_1->cd();
   invMass_1->Range(-0.5869136,-15.85366,5.462469,106.0976);
   invMass_1->SetFillColor(0);
   invMass_1->SetBorderMode(0);
   invMass_1->SetBorderSize(2);
   invMass_1->SetTickx(1);
   invMass_1->SetTicky(1);
   invMass_1->SetLeftMargin(0.14);
   invMass_1->SetRightMargin(0.05);
   invMass_1->SetTopMargin(0.05);
   invMass_1->SetBottomMargin(0.13);
   invMass_1->SetFrameBorderMode(0);
   invMass_1->SetFrameBorderMode(0);
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(3,2);
   h3_tot->SetBinContent(4,9);
   h3_tot->SetBinContent(5,77);
   h3_tot->SetBinContent(6,18);
   h3_tot->SetBinContent(7,30);
   h3_tot->SetBinContent(8,29);
   h3_tot->SetBinContent(9,46);
   h3_tot->SetBinContent(10,13);
   h3_tot->SetBinContent(11,5);
   h3_tot->SetBinContent(12,12);
   h3_tot->SetBinContent(13,13);
   h3_tot->SetBinContent(14,13);
   h3_tot->SetBinContent(15,13);
   h3_tot->SetBinContent(16,13);
   h3_tot->SetBinContent(17,10);
   h3_tot->SetBinContent(18,13);
   h3_tot->SetBinContent(19,9);
   h3_tot->SetBinContent(20,13);
   h3_tot->SetBinContent(21,10);
   h3_tot->SetBinContent(22,11);
   h3_tot->SetBinContent(23,14);
   h3_tot->SetBinContent(24,17);
   h3_tot->SetBinContent(25,9);
   h3_tot->SetBinContent(26,14);
   h3_tot->SetBinContent(27,16);
   h3_tot->SetBinContent(28,16);
   h3_tot->SetBinContent(29,25);
   h3_tot->SetBinContent(30,16);
   h3_tot->SetBinContent(31,11);
   h3_tot->SetBinContent(32,14);
   h3_tot->SetBinContent(33,6);
   h3_tot->SetMaximum(100);
   h3_tot->SetEntries(517);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EP");
   
   TH1F *h1_tot = new TH1F("h1_tot","",70,0.26,5.16);
   h1_tot->SetBinContent(6,3.755714);
   h1_tot->SetBinContent(7,11.97884);
   h1_tot->SetBinContent(8,23.6748);
   h1_tot->SetBinContent(9,83.25198);
   h1_tot->SetBinContent(10,67.76402);
   h1_tot->SetBinContent(11,26.19422);
   h1_tot->SetBinContent(12,26.7332);
   h1_tot->SetBinContent(13,31.09502);
   h1_tot->SetBinContent(14,36.32193);
   h1_tot->SetBinContent(15,43.45899);
   h1_tot->SetBinContent(16,49.40737);
   h1_tot->SetBinContent(17,51.6092);
   h1_tot->SetBinContent(18,30.86574);
   h1_tot->SetBinContent(19,13.77154);
   h1_tot->SetBinContent(20,8.463086);
   h1_tot->SetBinContent(21,7.149574);
   h1_tot->SetBinContent(22,7.535207);
   h1_tot->SetBinContent(23,6.736338);
   h1_tot->SetBinContent(24,5.878275);
   h1_tot->SetBinContent(25,1.653421);
   h1_tot->SetBinContent(26,10.35697);
   h1_tot->SetBinContent(27,10.26295);
   h1_tot->SetBinContent(28,10.49139);
   h1_tot->SetBinContent(29,10.47259);
   h1_tot->SetBinContent(30,10.71203);
   h1_tot->SetBinContent(31,10.66002);
   h1_tot->SetBinContent(32,10.77924);
   h1_tot->SetBinContent(33,10.98327);
   h1_tot->SetBinContent(34,10.98987);
   h1_tot->SetBinContent(35,10.92766);
   h1_tot->SetBinContent(36,11.09209);
   h1_tot->SetBinContent(37,11.00068);
   h1_tot->SetBinContent(38,11.1429);
   h1_tot->SetBinContent(39,11.1111);
   h1_tot->SetBinContent(40,11.33853);
   h1_tot->SetBinContent(41,11.47036);
   h1_tot->SetBinContent(42,11.727);
   h1_tot->SetBinContent(43,11.91983);
   h1_tot->SetBinContent(44,12.3179);
   h1_tot->SetBinContent(45,12.52393);
   h1_tot->SetBinContent(46,13.06562);
   h1_tot->SetBinContent(47,13.41408);
   h1_tot->SetBinContent(48,13.85393);
   h1_tot->SetBinContent(49,14.4016);
   h1_tot->SetBinContent(50,14.85211);
   h1_tot->SetBinContent(51,15.44504);
   h1_tot->SetBinContent(52,15.617);
   h1_tot->SetBinContent(53,16.33321);
   h1_tot->SetBinContent(54,17.04349);
   h1_tot->SetBinContent(55,17.42795);
   h1_tot->SetBinContent(56,17.4951);
   h1_tot->SetBinContent(57,17.45406);
   h1_tot->SetBinContent(58,16.91506);
   h1_tot->SetBinContent(59,14.93402);
   h1_tot->SetBinContent(60,11.31653);
   h1_tot->SetBinContent(61,10.22816);
   h1_tot->SetBinContent(62,9.811709);
   h1_tot->SetBinContent(63,9.907726);
   h1_tot->SetBinContent(64,10.02555);
   h1_tot->SetBinContent(65,9.355687);
   h1_tot->SetBinContent(66,3.552547);
   h1_tot->SetEntries(5209992);
   h1_tot->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   h1_tot->SetLineColor(ci);
   h1_tot->SetLineWidth(3);
   h1_tot->GetXaxis()->SetLabelFont(42);
   h1_tot->GetXaxis()->SetLabelSize(0.035);
   h1_tot->GetXaxis()->SetTitleSize(0.035);
   h1_tot->GetXaxis()->SetTitleFont(42);
   h1_tot->GetYaxis()->SetLabelFont(42);
   h1_tot->GetYaxis()->SetLabelSize(0.035);
   h1_tot->GetYaxis()->SetTitleSize(0.035);
   h1_tot->GetYaxis()->SetTitleFont(42);
   h1_tot->GetZaxis()->SetLabelFont(42);
   h1_tot->GetZaxis()->SetLabelSize(0.035);
   h1_tot->GetZaxis()->SetTitleSize(0.035);
   h1_tot->GetZaxis()->SetTitleFont(42);
   h1_tot->Draw("Lsame");
   
   TH1F *h2_tot = new TH1F("h2_tot","",70,0.26,5.16);
   h2_tot->SetBinContent(6,1.297389);
   h2_tot->SetBinContent(7,1.985984);
   h2_tot->SetBinContent(8,2.138609);
   h2_tot->SetBinContent(9,2.34023);
   h2_tot->SetBinContent(10,2.431034);
   h2_tot->SetBinContent(11,2.588435);
   h2_tot->SetBinContent(12,2.663827);
   h2_tot->SetBinContent(13,2.879207);
   h2_tot->SetBinContent(14,3.075592);
   h2_tot->SetBinContent(15,3.110997);
   h2_tot->SetBinContent(16,3.117188);
   h2_tot->SetBinContent(17,3.014577);
   h2_tot->SetBinContent(18,2.945781);
   h2_tot->SetBinContent(19,3.089177);
   h2_tot->SetBinContent(20,2.899008);
   h2_tot->SetBinContent(21,2.451831);
   h2_tot->SetBinContent(22,2.302832);
   h2_tot->SetBinContent(23,1.266815);
   h2_tot->SetBinContent(24,1.280415);
   h2_tot->SetBinContent(25,0.4012003);
   h2_tot->SetBinContent(26,2.699426);
   h2_tot->SetBinContent(27,2.830626);
   h2_tot->SetBinContent(28,3.04442);
   h2_tot->SetBinContent(29,3.110608);
   h2_tot->SetBinContent(30,3.270985);
   h2_tot->SetBinContent(31,3.308777);
   h2_tot->SetBinContent(32,3.315971);
   h2_tot->SetBinContent(33,3.410761);
   h2_tot->SetBinContent(34,3.339366);
   h2_tot->SetBinContent(35,3.254364);
   h2_tot->SetBinContent(36,2.991976);
   h2_tot->SetBinContent(37,3.018964);
   h2_tot->SetBinContent(38,2.941365);
   h2_tot->SetBinContent(39,2.806164);
   h2_tot->SetBinContent(40,2.745168);
   h2_tot->SetBinContent(41,2.713366);
   h2_tot->SetBinContent(42,2.680169);
   h2_tot->SetBinContent(43,2.686167);
   h2_tot->SetBinContent(44,2.67277);
   h2_tot->SetBinContent(45,2.625374);
   h2_tot->SetBinContent(46,2.644576);
   h2_tot->SetBinContent(47,2.635772);
   h2_tot->SetBinContent(48,2.653569);
   h2_tot->SetBinContent(49,2.607569);
   h2_tot->SetBinContent(50,2.601965);
   h2_tot->SetBinContent(51,2.53277);
   h2_tot->SetBinContent(52,2.41678);
   h2_tot->SetBinContent(53,2.36838);
   h2_tot->SetBinContent(54,2.252188);
   h2_tot->SetBinContent(55,2.207592);
   h2_tot->SetBinContent(56,2.081397);
   h2_tot->SetBinContent(57,2.009401);
   h2_tot->SetBinContent(58,1.983599);
   h2_tot->SetBinContent(59,1.90121);
   h2_tot->SetBinContent(60,1.885216);
   h2_tot->SetBinContent(61,1.729018);
   h2_tot->SetBinContent(62,1.477018);
   h2_tot->SetBinContent(63,1.128813);
   h2_tot->SetBinContent(64,0.8644085);
   h2_tot->SetBinContent(65,0.6178049);
   h2_tot->SetBinContent(66,0.4360035);
   h2_tot->SetEntries(738912);
   h2_tot->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   h2_tot->SetLineColor(ci);
   h2_tot->SetLineStyle(2);
   h2_tot->SetLineWidth(3);
   h2_tot->GetXaxis()->SetLabelFont(42);
   h2_tot->GetXaxis()->SetLabelSize(0.035);
   h2_tot->GetXaxis()->SetTitleSize(0.035);
   h2_tot->GetXaxis()->SetTitleFont(42);
   h2_tot->GetYaxis()->SetLabelFont(42);
   h2_tot->GetYaxis()->SetLabelSize(0.035);
   h2_tot->GetYaxis()->SetTitleSize(0.035);
   h2_tot->GetYaxis()->SetTitleFont(42);
   h2_tot->GetZaxis()->SetLabelFont(42);
   h2_tot->GetZaxis()->SetLabelSize(0.035);
   h2_tot->GetZaxis()->SetTitleSize(0.035);
   h2_tot->GetZaxis()->SetTitleFont(42);
   h2_tot->Draw("Lsame");
   
   TH1F *h2b_tot = new TH1F("h2b_tot","",70,0.26,5.16);
   h2b_tot->SetBinContent(6,0.5408028);
   h2b_tot->SetBinContent(7,1.215414);
   h2b_tot->SetBinContent(8,1.56242);
   h2b_tot->SetBinContent(9,1.726619);
   h2b_tot->SetBinContent(10,1.664419);
   h2b_tot->SetBinContent(11,1.532819);
   h2b_tot->SetBinContent(12,1.325816);
   h2b_tot->SetBinContent(13,1.240214);
   h2b_tot->SetBinContent(14,1.224414);
   h2b_tot->SetBinContent(15,1.248214);
   h2b_tot->SetBinContent(16,1.273815);
   h2b_tot->SetBinContent(17,1.217414);
   h2b_tot->SetBinContent(18,0.99681);
   h2b_tot->SetBinContent(19,0.816807);
   h2b_tot->SetBinContent(20,0.7290055);
   h2b_tot->SetBinContent(21,0.637604);
   h2b_tot->SetBinContent(22,0.5580029);
   h2b_tot->SetBinContent(23,0.3100002);
   h2b_tot->SetBinContent(24,0.3028003);
   h2b_tot->SetBinContent(25,0.09179993);
   h2b_tot->SetBinContent(26,0.5880035);
   h2b_tot->SetBinContent(27,0.5976034);
   h2b_tot->SetBinContent(28,0.631004);
   h2b_tot->SetBinContent(29,0.6112037);
   h2b_tot->SetBinContent(30,0.631204);
   h2b_tot->SetBinContent(31,0.6304039);
   h2b_tot->SetBinContent(32,0.6138037);
   h2b_tot->SetBinContent(33,0.6148038);
   h2b_tot->SetBinContent(34,0.5940033);
   h2b_tot->SetBinContent(35,0.5986034);
   h2b_tot->SetBinContent(36,0.6312039);
   h2b_tot->SetBinContent(37,0.5832033);
   h2b_tot->SetBinContent(38,0.5820032);
   h2b_tot->SetBinContent(39,0.572003);
   h2b_tot->SetBinContent(40,0.5802032);
   h2b_tot->SetBinContent(41,0.5762032);
   h2b_tot->SetBinContent(42,0.5544028);
   h2b_tot->SetBinContent(43,0.5580029);
   h2b_tot->SetBinContent(44,0.5128022);
   h2b_tot->SetBinContent(45,0.4662015);
   h2b_tot->SetBinContent(46,0.4586015);
   h2b_tot->SetBinContent(47,0.4156011);
   h2b_tot->SetBinContent(48,0.3814006);
   h2b_tot->SetBinContent(49,0.3570004);
   h2b_tot->SetBinContent(50,0.3242002);
   h2b_tot->SetBinContent(51,0.3156001);
   h2b_tot->SetBinContent(52,0.2825999);
   h2b_tot->SetBinContent(53,0.2728);
   h2b_tot->SetBinContent(54,0.2523999);
   h2b_tot->SetBinContent(55,0.2439999);
   h2b_tot->SetBinContent(56,0.2229998);
   h2b_tot->SetBinContent(57,0.1813998);
   h2b_tot->SetBinContent(58,0.1843998);
   h2b_tot->SetBinContent(59,0.1707998);
   h2b_tot->SetBinContent(60,0.1719998);
   h2b_tot->SetBinContent(61,0.1531998);
   h2b_tot->SetBinContent(62,0.1647998);
   h2b_tot->SetBinContent(63,0.1483998);
   h2b_tot->SetBinContent(64,0.1307999);
   h2b_tot->SetBinContent(65,0.09339993);
   h2b_tot->SetBinContent(66,0.06939995);
   h2b_tot->SetEntries(184688);
   h2b_tot->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   h2b_tot->SetLineColor(ci);
   h2b_tot->SetLineStyle(4);
   h2b_tot->SetLineWidth(3);
   h2b_tot->GetXaxis()->SetLabelFont(42);
   h2b_tot->GetXaxis()->SetLabelSize(0.035);
   h2b_tot->GetXaxis()->SetTitleSize(0.035);
   h2b_tot->GetXaxis()->SetTitleFont(42);
   h2b_tot->GetYaxis()->SetLabelFont(42);
   h2b_tot->GetYaxis()->SetLabelSize(0.035);
   h2b_tot->GetYaxis()->SetTitleSize(0.035);
   h2b_tot->GetYaxis()->SetTitleFont(42);
   h2b_tot->GetZaxis()->SetLabelFont(42);
   h2b_tot->GetZaxis()->SetLabelSize(0.035);
   h2b_tot->GetZaxis()->SetTitleSize(0.035);
   h2b_tot->GetZaxis()->SetTitleFont(42);
   h2b_tot->Draw("Lsame");
   
   TH1F *h_tot_K892_c = new TH1F("h_tot_K892_c","",70,0.26,5.16);
   h_tot_K892_c->SetBinContent(6,0.03689712);
   h_tot_K892_c->SetBinContent(7,0.7751305);
   h_tot_K892_c->SetBinContent(8,5.516649);
   h_tot_K892_c->SetBinContent(9,66.98495);
   h_tot_K892_c->SetBinContent(10,77.35456);
   h_tot_K892_c->SetBinContent(11,13.18352);
   h_tot_K892_c->SetBinContent(12,5.278219);
   h_tot_K892_c->SetBinContent(13,2.857517);
   h_tot_K892_c->SetBinContent(14,1.829362);
   h_tot_K892_c->SetBinContent(15,1.259586);
   h_tot_K892_c->SetBinContent(16,0.8990732);
   h_tot_K892_c->SetBinContent(17,0.6597306);
   h_tot_K892_c->SetBinContent(18,0.4957805);
   h_tot_K892_c->SetBinContent(19,0.3761286);
   h_tot_K892_c->SetBinContent(20,0.2986296);
   h_tot_K892_c->SetBinContent(21,0.2588285);
   h_tot_K892_c->SetBinContent(22,0.2182701);
   h_tot_K892_c->SetBinContent(23,0.1108592);
   h_tot_K892_c->SetBinContent(24,0.09436703);
   h_tot_K892_c->SetBinContent(25,0.02309754);
   h_tot_K892_c->SetBinContent(26,0.1390054);
   h_tot_K892_c->SetBinContent(27,0.1203676);
   h_tot_K892_c->SetBinContent(28,0.1102281);
   h_tot_K892_c->SetBinContent(29,0.0987004);
   h_tot_K892_c->SetBinContent(30,0.09626026);
   h_tot_K892_c->SetBinContent(31,0.09201102);
   h_tot_K892_c->SetBinContent(32,0.07884262);
   h_tot_K892_c->SetBinContent(33,0.07434094);
   h_tot_K892_c->SetBinContent(34,0.06554797);
   h_tot_K892_c->SetBinContent(35,0.06866127);
   h_tot_K892_c->SetBinContent(36,0.0525899);
   h_tot_K892_c->SetBinContent(37,0.05044425);
   h_tot_K892_c->SetBinContent(38,0.04648951);
   h_tot_K892_c->SetBinContent(39,0.04160916);
   h_tot_K892_c->SetBinContent(40,0.03395209);
   h_tot_K892_c->SetBinContent(41,0.03630811);
   h_tot_K892_c->SetBinContent(42,0.03416244);
   h_tot_K892_c->SetBinContent(43,0.02616879);
   h_tot_K892_c->SetBinContent(44,0.02658951);
   h_tot_K892_c->SetBinContent(45,0.02705231);
   h_tot_K892_c->SetBinContent(46,0.02347619);
   h_tot_K892_c->SetBinContent(47,0.02137259);
   h_tot_K892_c->SetBinContent(48,0.01889034);
   h_tot_K892_c->SetBinContent(49,0.01657637);
   h_tot_K892_c->SetBinContent(50,0.01485142);
   h_tot_K892_c->SetBinContent(51,0.01295818);
   h_tot_K892_c->SetBinContent(52,0.01354719);
   h_tot_K892_c->SetBinContent(53,0.01106494);
   h_tot_K892_c->SetBinContent(54,0.009886922);
   h_tot_K892_c->SetBinContent(55,0.009634489);
   h_tot_K892_c->SetBinContent(56,0.006899808);
   h_tot_K892_c->SetBinContent(57,0.00757296);
   h_tot_K892_c->SetBinContent(58,0.006605304);
   h_tot_K892_c->SetBinContent(59,0.002987112);
   h_tot_K892_c->SetBinContent(60,0.00589008);
   h_tot_K892_c->SetBinContent(61,0.003534048);
   h_tot_K892_c->SetBinContent(62,0.002019456);
   h_tot_K892_c->SetBinContent(63,0.001304232);
   h_tot_K892_c->SetBinContent(64,0.001388376);
   h_tot_K892_c->SetBinContent(65,0.000294504);
   h_tot_K892_c->SetBinContent(66,0.000336576);
   h_tot_K892_c->SetEntries(4286392);
   h_tot_K892_c->SetStats(0);

   ci = TColor::GetColor("#9966cc");
   h_tot_K892_c->SetLineColor(ci);
   h_tot_K892_c->SetLineStyle(6);
   h_tot_K892_c->SetLineWidth(3);
   h_tot_K892_c->GetXaxis()->SetLabelFont(42);
   h_tot_K892_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleFont(42);
   h_tot_K892_c->Draw("Lsame");
   
   TH1F *h_tot_K892_n = new TH1F("h_tot_K892_n","",70,0.26,5.16);
   h_tot_K892_n->SetBinContent(6,0.006009432);
   h_tot_K892_n->SetBinContent(7,0.01808985);
   h_tot_K892_n->SetBinContent(8,0.02791415);
   h_tot_K892_n->SetBinContent(9,0.03238529);
   h_tot_K892_n->SetBinContent(10,0.04684476);
   h_tot_K892_n->SetBinContent(11,0.07373296);
   h_tot_K892_n->SetBinContent(12,0.1262387);
   h_tot_K892_n->SetBinContent(13,0.340436);
   h_tot_K892_n->SetBinContent(14,0.5041494);
   h_tot_K892_n->SetBinContent(15,0.5928626);
   h_tot_K892_n->SetBinContent(16,0.6896378);
   h_tot_K892_n->SetBinContent(17,0.7926058);
   h_tot_K892_n->SetBinContent(18,0.9166909);
   h_tot_K892_n->SetBinContent(19,0.9934261);
   h_tot_K892_n->SetBinContent(20,1.109616);
   h_tot_K892_n->SetBinContent(21,1.220946);
   h_tot_K892_n->SetBinContent(22,1.292653);
   h_tot_K892_n->SetBinContent(23,0.7494543);
   h_tot_K892_n->SetBinContent(24,0.7914323);
   h_tot_K892_n->SetBinContent(25,0.2466155);
   h_tot_K892_n->SetBinContent(26,1.514538);
   h_tot_K892_n->SetBinContent(27,1.51667);
   h_tot_K892_n->SetBinContent(28,1.556284);
   h_tot_K892_n->SetBinContent(29,1.477672);
   h_tot_K892_n->SetBinContent(30,1.4154);
   h_tot_K892_n->SetBinContent(31,1.33539);
   h_tot_K892_n->SetBinContent(32,1.212976);
   h_tot_K892_n->SetBinContent(33,1.104627);
   h_tot_K892_n->SetBinContent(34,0.9884022);
   h_tot_K892_n->SetBinContent(35,0.8283156);
   h_tot_K892_n->SetBinContent(36,0.6819321);
   h_tot_K892_n->SetBinContent(37,0.5359489);
   h_tot_K892_n->SetBinContent(38,0.393104);
   h_tot_K892_n->SetBinContent(39,0.2703464);
   h_tot_K892_n->SetBinContent(40,0.1635466);
   h_tot_K892_n->SetBinContent(41,0.09180193);
   h_tot_K892_n->SetBinContent(42,0.04655762);
   h_tot_K892_n->SetBinContent(43,0.04959308);
   h_tot_K892_n->SetBinContent(44,0.1040872);
   h_tot_K892_n->SetBinContent(45,0.2062698);
   h_tot_K892_n->SetBinContent(46,0.3823995);
   h_tot_K892_n->SetBinContent(47,0.6290467);
   h_tot_K892_n->SetBinContent(48,0.9845101);
   h_tot_K892_n->SetBinContent(49,1.437666);
   h_tot_K892_n->SetBinContent(50,1.967656);
   h_tot_K892_n->SetBinContent(51,2.611461);
   h_tot_K892_n->SetBinContent(52,3.325841);
   h_tot_K892_n->SetBinContent(53,4.148707);
   h_tot_K892_n->SetBinContent(54,5.103763);
   h_tot_K892_n->SetBinContent(55,6.03768);
   h_tot_K892_n->SetBinContent(56,6.775209);
   h_tot_K892_n->SetBinContent(57,7.357194);
   h_tot_K892_n->SetBinContent(58,7.562419);
   h_tot_K892_n->SetBinContent(59,6.441895);
   h_tot_K892_n->SetBinContent(60,3.244337);
   h_tot_K892_n->SetBinContent(61,1.543469);
   h_tot_K892_n->SetBinContent(62,0.9110411);
   h_tot_K892_n->SetBinContent(63,0.6290793);
   h_tot_K892_n->SetBinContent(64,0.4120113);
   h_tot_K892_n->SetBinContent(65,0.2451176);
   h_tot_K892_n->SetBinContent(66,0.08267514);
   h_tot_K892_n->SetEntries(4286392);
   h_tot_K892_n->SetStats(0);

   ci = TColor::GetColor("#009999");
   h_tot_K892_n->SetLineColor(ci);
   h_tot_K892_n->SetLineStyle(4);
   h_tot_K892_n->SetLineWidth(3);
   h_tot_K892_n->GetXaxis()->SetLabelFont(42);
   h_tot_K892_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleFont(42);
   h_tot_K892_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_c = new TH1F("h_tot_K1430_0_c","",70,0.26,5.16);
   h_tot_K1430_0_c->SetBinContent(6,1.925889);
   h_tot_K1430_0_c->SetBinContent(7,7.659261);
   h_tot_K1430_0_c->SetBinContent(8,12.34083);
   h_tot_K1430_0_c->SetBinContent(9,16.68864);
   h_tot_K1430_0_c->SetBinContent(10,20.49335);
   h_tot_K1430_0_c->SetBinContent(11,24.16827);
   h_tot_K1430_0_c->SetBinContent(12,28.02921);
   h_tot_K1430_0_c->SetBinContent(13,32.5355);
   h_tot_K1430_0_c->SetBinContent(14,38.1183);
   h_tot_K1430_0_c->SetBinContent(15,44.48907);
   h_tot_K1430_0_c->SetBinContent(16,49.0607);
   h_tot_K1430_0_c->SetBinContent(17,39.97155);
   h_tot_K1430_0_c->SetBinContent(18,18.44024);
   h_tot_K1430_0_c->SetBinContent(19,4.627654);
   h_tot_K1430_0_c->SetBinContent(20,0.5299507);
   h_tot_K1430_0_c->SetBinContent(21,0.1072813);
   h_tot_K1430_0_c->SetBinContent(22,0.7541359);
   h_tot_K1430_0_c->SetBinContent(23,2.684866);
   h_tot_K1430_0_c->SetBinContent(24,1.735873);
   h_tot_K1430_0_c->SetBinContent(25,0.3735979);
   h_tot_K1430_0_c->SetBinContent(26,2.043383);
   h_tot_K1430_0_c->SetBinContent(27,1.678173);
   h_tot_K1430_0_c->SetBinContent(28,1.368318);
   h_tot_K1430_0_c->SetBinContent(29,1.198987);
   h_tot_K1430_0_c->SetBinContent(30,0.9809161);
   h_tot_K1430_0_c->SetBinContent(31,0.8453337);
   h_tot_K1430_0_c->SetBinContent(32,0.7852889);
   h_tot_K1430_0_c->SetBinContent(33,0.6276813);
   h_tot_K1430_0_c->SetBinContent(34,0.5788578);
   h_tot_K1430_0_c->SetBinContent(35,0.5082607);
   h_tot_K1430_0_c->SetBinContent(36,0.4446982);
   h_tot_K1430_0_c->SetBinContent(37,0.3763618);
   h_tot_K1430_0_c->SetBinContent(38,0.3568487);
   h_tot_K1430_0_c->SetBinContent(39,0.2982257);
   h_tot_K1430_0_c->SetBinContent(40,0.2848262);
   h_tot_K1430_0_c->SetBinContent(41,0.2232721);
   h_tot_K1430_0_c->SetBinContent(42,0.2097888);
   h_tot_K1430_0_c->SetBinContent(43,0.1906108);
   h_tot_K1430_0_c->SetBinContent(44,0.177546);
   h_tot_K1430_0_c->SetBinContent(45,0.1571952);
   h_tot_K1430_0_c->SetBinContent(46,0.1350857);
   h_tot_K1430_0_c->SetBinContent(47,0.1152373);
   h_tot_K1430_0_c->SetBinContent(48,0.1118874);
   h_tot_K1430_0_c->SetBinContent(49,0.1038476);
   h_tot_K1430_0_c->SetBinContent(50,0.08592544);
   h_tot_K1430_0_c->SetBinContent(51,0.08307801);
   h_tot_K1430_0_c->SetBinContent(52,0.06724961);
   h_tot_K1430_0_c->SetBinContent(53,0.06724959);
   h_tot_K1430_0_c->SetBinContent(54,0.05678108);
   h_tot_K1430_0_c->SetBinContent(55,0.05209118);
   h_tot_K1430_0_c->SetBinContent(56,0.04664756);
   h_tot_K1430_0_c->SetBinContent(57,0.03668155);
   h_tot_K1430_0_c->SetBinContent(58,0.02596182);
   h_tot_K1430_0_c->SetBinContent(59,0.03123793);
   h_tot_K1430_0_c->SetBinContent(60,0.02194192);
   h_tot_K1430_0_c->SetBinContent(61,0.01423713);
   h_tot_K1430_0_c->SetBinContent(62,0.01339965);
   h_tot_K1430_0_c->SetBinContent(63,0.01247842);
   h_tot_K1430_0_c->SetBinContent(64,0.007621049);
   h_tot_K1430_0_c->SetBinContent(65,0.004019894);
   h_tot_K1430_0_c->SetBinContent(66,0.001256217);
   h_tot_K1430_0_c->SetEntries(4286392);
   h_tot_K1430_0_c->SetStats(0);

   ci = TColor::GetColor("#996633");
   h_tot_K1430_0_c->SetLineColor(ci);
   h_tot_K1430_0_c->SetLineStyle(3);
   h_tot_K1430_0_c->SetLineWidth(3);
   h_tot_K1430_0_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_n = new TH1F("h_tot_K1430_0_n","",70,0.26,5.16);
   h_tot_K1430_0_n->SetBinContent(6,0.02596107);
   h_tot_K1430_0_n->SetBinContent(7,0.07910334);
   h_tot_K1430_0_n->SetBinContent(8,0.172305);
   h_tot_K1430_0_n->SetBinContent(9,0.2657098);
   h_tot_K1430_0_n->SetBinContent(10,0.3451525);
   h_tot_K1430_0_n->SetBinContent(11,0.4056837);
   h_tot_K1430_0_n->SetBinContent(12,0.4712311);
   h_tot_K1430_0_n->SetBinContent(13,0.5817199);
   h_tot_K1430_0_n->SetBinContent(14,0.6290339);
   h_tot_K1430_0_n->SetBinContent(15,0.7787036);
   h_tot_K1430_0_n->SetBinContent(16,0.8987451);
   h_tot_K1430_0_n->SetBinContent(17,1.000888);
   h_tot_K1430_0_n->SetBinContent(18,1.166612);
   h_tot_K1430_0_n->SetBinContent(19,1.308469);
   h_tot_K1430_0_n->SetBinContent(20,1.457444);
   h_tot_K1430_0_n->SetBinContent(21,1.640232);
   h_tot_K1430_0_n->SetBinContent(22,1.860639);
   h_tot_K1430_0_n->SetBinContent(23,1.160577);
   h_tot_K1430_0_n->SetBinContent(24,1.326297);
   h_tot_K1430_0_n->SetBinContent(25,0.4460152);
   h_tot_K1430_0_n->SetBinContent(26,2.787709);
   h_tot_K1430_0_n->SetBinContent(27,3.038065);
   h_tot_K1430_0_n->SetBinContent(28,3.317639);
   h_tot_K1430_0_n->SetBinContent(29,3.647228);
   h_tot_K1430_0_n->SetBinContent(30,3.874207);
   h_tot_K1430_0_n->SetBinContent(31,4.21084);
   h_tot_K1430_0_n->SetBinContent(32,4.456042);
   h_tot_K1430_0_n->SetBinContent(33,4.728877);
   h_tot_K1430_0_n->SetBinContent(34,5.002475);
   h_tot_K1430_0_n->SetBinContent(35,5.282375);
   h_tot_K1430_0_n->SetBinContent(36,5.485275);
   h_tot_K1430_0_n->SetBinContent(37,5.762656);
   h_tot_K1430_0_n->SetBinContent(38,6.065827);
   h_tot_K1430_0_n->SetBinContent(39,6.215245);
   h_tot_K1430_0_n->SetBinContent(40,6.577744);
   h_tot_K1430_0_n->SetBinContent(41,6.752393);
   h_tot_K1430_0_n->SetBinContent(42,6.984687);
   h_tot_K1430_0_n->SetBinContent(43,7.191034);
   h_tot_K1430_0_n->SetBinContent(44,7.498749);
   h_tot_K1430_0_n->SetBinContent(45,7.763163);
   h_tot_K1430_0_n->SetBinContent(46,8.062798);
   h_tot_K1430_0_n->SetBinContent(47,8.205858);
   h_tot_K1430_0_n->SetBinContent(48,8.459844);
   h_tot_K1430_0_n->SetBinContent(49,8.847115);
   h_tot_K1430_0_n->SetBinContent(50,9.019969);
   h_tot_K1430_0_n->SetBinContent(51,9.182741);
   h_tot_K1430_0_n->SetBinContent(52,9.41218);
   h_tot_K1430_0_n->SetBinContent(53,9.585058);
   h_tot_K1430_0_n->SetBinContent(54,9.668791);
   h_tot_K1430_0_n->SetBinContent(55,9.911533);
   h_tot_K1430_0_n->SetBinContent(56,9.943275);
   h_tot_K1430_0_n->SetBinContent(57,9.80431);
   h_tot_K1430_0_n->SetBinContent(58,9.575937);
   h_tot_K1430_0_n->SetBinContent(59,9.178419);
   h_tot_K1430_0_n->SetBinContent(60,8.733249);
   h_tot_K1430_0_n->SetBinContent(61,7.954958);
   h_tot_K1430_0_n->SetBinContent(62,7.089874);
   h_tot_K1430_0_n->SetBinContent(63,6.102787);
   h_tot_K1430_0_n->SetBinContent(64,4.935277);
   h_tot_K1430_0_n->SetBinContent(65,3.458076);
   h_tot_K1430_0_n->SetBinContent(66,0.7515164);
   h_tot_K1430_0_n->SetEntries(4286392);
   h_tot_K1430_0_n->SetStats(0);

   ci = TColor::GetColor("#00cc66");
   h_tot_K1430_0_n->SetLineColor(ci);
   h_tot_K1430_0_n->SetLineStyle(5);
   h_tot_K1430_0_n->SetLineWidth(3);
   h_tot_K1430_0_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_c = new TH1F("h_tot_K1430_2_c","",70,0.26,5.16);
   h_tot_K1430_2_c->SetBinContent(7,0.0005464038);
   h_tot_K1430_2_c->SetBinContent(8,0.003953395);
   h_tot_K1430_2_c->SetBinContent(9,0.01200805);
   h_tot_K1430_2_c->SetBinContent(10,0.0310358);
   h_tot_K1430_2_c->SetBinContent(11,0.06992623);
   h_tot_K1430_2_c->SetBinContent(12,0.1328338);
   h_tot_K1430_2_c->SetBinContent(13,0.2523175);
   h_tot_K1430_2_c->SetBinContent(14,0.5052928);
   h_tot_K1430_2_c->SetBinContent(15,1.22647);
   h_tot_K1430_2_c->SetBinContent(16,3.997504);
   h_tot_K1430_2_c->SetBinContent(17,11.32067);
   h_tot_K1430_2_c->SetBinContent(18,5.65404);
   h_tot_K1430_2_c->SetBinContent(19,1.736784);
   h_tot_K1430_2_c->SetBinContent(20,0.7832941);
   h_tot_K1430_2_c->SetBinContent(21,0.4527958);
   h_tot_K1430_2_c->SetBinContent(22,0.301098);
   h_tot_K1430_2_c->SetBinContent(23,0.1262187);
   h_tot_K1430_2_c->SetBinContent(24,0.08438288);
   h_tot_K1430_2_c->SetBinContent(25,0.01882849);
   h_tot_K1430_2_c->SetBinContent(26,0.1094272);
   h_tot_K1430_2_c->SetBinContent(27,0.08953816);
   h_tot_K1430_2_c->SetBinContent(28,0.07839194);
   h_tot_K1430_2_c->SetBinContent(29,0.06529154);
   h_tot_K1430_2_c->SetBinContent(30,0.05937768);
   h_tot_K1430_2_c->SetBinContent(31,0.05138117);
   h_tot_K1430_2_c->SetBinContent(32,0.04519731);
   h_tot_K1430_2_c->SetBinContent(33,0.04075536);
   h_tot_K1430_2_c->SetBinContent(34,0.03618484);
   h_tot_K1430_2_c->SetBinContent(35,0.03106151);
   h_tot_K1430_2_c->SetBinContent(36,0.02899162);
   h_tot_K1430_2_c->SetBinContent(37,0.02513465);
   h_tot_K1430_2_c->SetBinContent(38,0.0232576);
   h_tot_K1430_2_c->SetBinContent(39,0.01955489);
   h_tot_K1430_2_c->SetBinContent(40,0.01875778);
   h_tot_K1430_2_c->SetBinContent(41,0.01681643);
   h_tot_K1430_2_c->SetBinContent(42,0.01536362);
   h_tot_K1430_2_c->SetBinContent(43,0.01267016);
   h_tot_K1430_2_c->SetBinContent(44,0.01180877);
   h_tot_K1430_2_c->SetBinContent(45,0.01106309);
   h_tot_K1430_2_c->SetBinContent(46,0.009976705);
   h_tot_K1430_2_c->SetBinContent(47,0.008575338);
   h_tot_K1430_2_c->SetBinContent(48,0.008298921);
   h_tot_K1430_2_c->SetBinContent(49,0.007945365);
   h_tot_K1430_2_c->SetBinContent(50,0.006177586);
   h_tot_K1430_2_c->SetBinContent(51,0.005830458);
   h_tot_K1430_2_c->SetBinContent(52,0.004821215);
   h_tot_K1430_2_c->SetBinContent(53,0.004429089);
   h_tot_K1430_2_c->SetBinContent(54,0.003831258);
   h_tot_K1430_2_c->SetBinContent(55,0.003458416);
   h_tot_K1430_2_c->SetBinContent(56,0.003220568);
   h_tot_K1430_2_c->SetBinContent(57,0.002609882);
   h_tot_K1430_2_c->SetBinContent(58,0.001941341);
   h_tot_K1430_2_c->SetBinContent(59,0.00123423);
   h_tot_K1430_2_c->SetBinContent(60,0.00123423);
   h_tot_K1430_2_c->SetBinContent(61,0.0007521088);
   h_tot_K1430_2_c->SetBinContent(62,0.0006492563);
   h_tot_K1430_2_c->SetBinContent(63,0.0004049816);
   h_tot_K1430_2_c->SetBinContent(64,0.0002892726);
   h_tot_K1430_2_c->SetBinContent(65,5.785452e-05);
   h_tot_K1430_2_c->SetBinContent(66,6.42828e-06);
   h_tot_K1430_2_c->SetEntries(4286392);
   h_tot_K1430_2_c->SetStats(0);

   ci = TColor::GetColor("#ff00ff");
   h_tot_K1430_2_c->SetLineColor(ci);
   h_tot_K1430_2_c->SetLineStyle(7);
   h_tot_K1430_2_c->SetLineWidth(3);
   h_tot_K1430_2_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_n = new TH1F("h_tot_K1430_2_n","",70,0.26,5.16);
   h_tot_K1430_2_n->SetBinContent(6,0.01587024);
   h_tot_K1430_2_n->SetBinContent(7,0.08804996);
   h_tot_K1430_2_n->SetBinContent(8,0.2940559);
   h_tot_K1430_2_n->SetBinContent(9,0.3501822);
   h_tot_K1430_2_n->SetBinContent(10,0.3712918);
   h_tot_K1430_2_n->SetBinContent(11,0.3961923);
   h_tot_K1430_2_n->SetBinContent(12,0.3970802);
   h_tot_K1430_2_n->SetBinContent(13,0.4151168);
   h_tot_K1430_2_n->SetBinContent(14,0.4094304);
   h_tot_K1430_2_n->SetBinContent(15,0.4262282);
   h_tot_K1430_2_n->SetBinContent(16,0.4173709);
   h_tot_K1430_2_n->SetBinContent(17,0.4068163);
   h_tot_K1430_2_n->SetBinContent(18,0.3988354);
   h_tot_K1430_2_n->SetBinContent(19,0.3729074);
   h_tot_K1430_2_n->SetBinContent(20,0.352436);
   h_tot_K1430_2_n->SetBinContent(21,0.3104669);
   h_tot_K1430_2_n->SetBinContent(22,0.2738749);
   h_tot_K1430_2_n->SetBinContent(23,0.1396608);
   h_tot_K1430_2_n->SetBinContent(24,0.09864274);
   h_tot_K1430_2_n->SetBinContent(25,0.0207779);
   h_tot_K1430_2_n->SetBinContent(26,0.09728617);
   h_tot_K1430_2_n->SetBinContent(27,0.06012956);
   h_tot_K1430_2_n->SetBinContent(28,0.02911703);
   h_tot_K1430_2_n->SetBinContent(29,0.01141143);
   h_tot_K1430_2_n->SetBinContent(30,0.005735644);
   h_tot_K1430_2_n->SetBinContent(31,0.01619941);
   h_tot_K1430_2_n->SetBinContent(32,0.03860334);
   h_tot_K1430_2_n->SetBinContent(33,0.08202465);
   h_tot_K1430_2_n->SetBinContent(34,0.145327);
   h_tot_K1430_2_n->SetBinContent(35,0.222398);
   h_tot_K1430_2_n->SetBinContent(36,0.3298499);
   h_tot_K1430_2_n->SetBinContent(37,0.4329152);
   h_tot_K1430_2_n->SetBinContent(38,0.5759534);
   h_tot_K1430_2_n->SetBinContent(39,0.7024019);
   h_tot_K1430_2_n->SetBinContent(40,0.8601776);
   h_tot_K1430_2_n->SetBinContent(41,1.007364);
   h_tot_K1430_2_n->SetBinContent(42,1.14943);
   h_tot_K1430_2_n->SetBinContent(43,1.28733);
   h_tot_K1430_2_n->SetBinContent(44,1.419857);
   h_tot_K1430_2_n->SetBinContent(45,1.506509);
   h_tot_K1430_2_n->SetBinContent(46,1.597302);
   h_tot_K1430_2_n->SetBinContent(47,1.648856);
   h_tot_K1430_2_n->SetBinContent(48,1.670514);
   h_tot_K1430_2_n->SetBinContent(49,1.64185);
   h_tot_K1430_2_n->SetBinContent(50,1.595061);
   h_tot_K1430_2_n->SetBinContent(51,1.477992);
   h_tot_K1430_2_n->SetBinContent(52,1.31238);
   h_tot_K1430_2_n->SetBinContent(53,1.118111);
   h_tot_K1430_2_n->SetBinContent(54,0.8841351);
   h_tot_K1430_2_n->SetBinContent(55,0.6163119);
   h_tot_K1430_2_n->SetBinContent(56,0.3838807);
   h_tot_K1430_2_n->SetBinContent(57,0.1801001);
   h_tot_K1430_2_n->SetBinContent(58,0.06257343);
   h_tot_K1430_2_n->SetBinContent(59,0.08062831);
   h_tot_K1430_2_n->SetBinContent(60,0.2718083);
   h_tot_K1430_2_n->SetBinContent(61,0.6624809);
   h_tot_K1430_2_n->SetBinContent(62,1.256637);
   h_tot_K1430_2_n->SetBinContent(63,2.087666);
   h_tot_K1430_2_n->SetBinContent(64,2.978979);
   h_tot_K1430_2_n->SetBinContent(65,3.646886);
   h_tot_K1430_2_n->SetBinContent(66,1.645941);
   h_tot_K1430_2_n->SetEntries(4286392);
   h_tot_K1430_2_n->SetStats(0);

   ci = TColor::GetColor("#666666");
   h_tot_K1430_2_n->SetLineColor(ci);
   h_tot_K1430_2_n->SetLineStyle(8);
   h_tot_K1430_2_n->SetLineWidth(3);
   h_tot_K1430_2_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->Draw("Lsame");
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(3,2);
   h3_tot->SetBinContent(4,9);
   h3_tot->SetBinContent(5,77);
   h3_tot->SetBinContent(6,18);
   h3_tot->SetBinContent(7,30);
   h3_tot->SetBinContent(8,29);
   h3_tot->SetBinContent(9,46);
   h3_tot->SetBinContent(10,13);
   h3_tot->SetBinContent(11,5);
   h3_tot->SetBinContent(12,12);
   h3_tot->SetBinContent(13,13);
   h3_tot->SetBinContent(14,13);
   h3_tot->SetBinContent(15,13);
   h3_tot->SetBinContent(16,13);
   h3_tot->SetBinContent(17,10);
   h3_tot->SetBinContent(18,13);
   h3_tot->SetBinContent(19,9);
   h3_tot->SetBinContent(20,13);
   h3_tot->SetBinContent(21,10);
   h3_tot->SetBinContent(22,11);
   h3_tot->SetBinContent(23,14);
   h3_tot->SetBinContent(24,17);
   h3_tot->SetBinContent(25,9);
   h3_tot->SetBinContent(26,14);
   h3_tot->SetBinContent(27,16);
   h3_tot->SetBinContent(28,16);
   h3_tot->SetBinContent(29,25);
   h3_tot->SetBinContent(30,16);
   h3_tot->SetBinContent(31,11);
   h3_tot->SetBinContent(32,14);
   h3_tot->SetBinContent(33,6);
   h3_tot->SetMaximum(100);
   h3_tot->SetEntries(517);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EPsame");
   
   TH1F *h3_tot__1 = new TH1F("h3_tot__1","",35,0.26,5.16);
   h3_tot__1->SetBinContent(3,2);
   h3_tot__1->SetBinContent(4,9);
   h3_tot__1->SetBinContent(5,77);
   h3_tot__1->SetBinContent(6,18);
   h3_tot__1->SetBinContent(7,30);
   h3_tot__1->SetBinContent(8,29);
   h3_tot__1->SetBinContent(9,46);
   h3_tot__1->SetBinContent(10,13);
   h3_tot__1->SetBinContent(11,5);
   h3_tot__1->SetBinContent(12,12);
   h3_tot__1->SetBinContent(13,13);
   h3_tot__1->SetBinContent(14,13);
   h3_tot__1->SetBinContent(15,13);
   h3_tot__1->SetBinContent(16,13);
   h3_tot__1->SetBinContent(17,10);
   h3_tot__1->SetBinContent(18,13);
   h3_tot__1->SetBinContent(19,9);
   h3_tot__1->SetBinContent(20,13);
   h3_tot__1->SetBinContent(21,10);
   h3_tot__1->SetBinContent(22,11);
   h3_tot__1->SetBinContent(23,14);
   h3_tot__1->SetBinContent(24,17);
   h3_tot__1->SetBinContent(25,9);
   h3_tot__1->SetBinContent(26,14);
   h3_tot__1->SetBinContent(27,16);
   h3_tot__1->SetBinContent(28,16);
   h3_tot__1->SetBinContent(29,25);
   h3_tot__1->SetBinContent(30,16);
   h3_tot__1->SetBinContent(31,11);
   h3_tot__1->SetBinContent(32,14);
   h3_tot__1->SetBinContent(33,6);
   h3_tot__1->SetMaximum(100);
   h3_tot__1->SetEntries(517);
   h3_tot__1->SetDirectory(0);
   h3_tot__1->SetStats(0);
   h3_tot__1->SetMarkerStyle(20);
   h3_tot__1->GetXaxis()->SetTitle("#it{m}(#it{#pi^{}#kern[0.1]{#lower[0.2]{^{#font[122]{-}}}}}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot__1->GetXaxis()->SetLabelFont(132);
   h3_tot__1->GetXaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetXaxis()->SetLabelSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleFont(132);
   h3_tot__1->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot__1->GetYaxis()->SetLabelFont(132);
   h3_tot__1->GetYaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetYaxis()->SetLabelSize(0.06);
   h3_tot__1->GetYaxis()->SetTitleSize(0.072);
   h3_tot__1->GetYaxis()->SetTitleOffset(0.8);
   h3_tot__1->GetYaxis()->SetTitleFont(132);
   h3_tot__1->GetZaxis()->SetLabelFont(42);
   h3_tot__1->GetZaxis()->SetLabelSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleFont(42);
   h3_tot__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.75,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   invMass_1->Modified();
   invMass->cd();
   invMass->Modified();
   invMass->cd();
   invMass->SetSelected(invMass);
}


==> figs/fig4d.C <==
{
//=========Macro generated from canvas: invMass/
//=========  (Thu Feb 14 12:56:29 2019) by ROOT version5.34/10
   TCanvas *invMass = new TCanvas("invMass", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   invMass->SetHighLightColor(2);
   invMass->Range(0,0,1,1);
   invMass->SetFillColor(0);
   invMass->SetBorderMode(0);
   invMass->SetBorderSize(2);
   invMass->SetTickx(1);
   invMass->SetTicky(1);
   invMass->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: invMass_1
   TPad *invMass_1 = new TPad("invMass_1", "invMass_1",0,0.03,1,1);
   invMass_1->Draw();
   invMass_1->cd();
   invMass_1->Range(-0.5869136,-15.85366,5.462469,106.0976);
   invMass_1->SetFillColor(0);
   invMass_1->SetBorderMode(0);
   invMass_1->SetBorderSize(2);
   invMass_1->SetTickx(1);
   invMass_1->SetTicky(1);
   invMass_1->SetLeftMargin(0.14);
   invMass_1->SetRightMargin(0.05);
   invMass_1->SetTopMargin(0.05);
   invMass_1->SetBottomMargin(0.13);
   invMass_1->SetFrameBorderMode(0);
   invMass_1->SetFrameBorderMode(0);
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(4,7);
   h3_tot->SetBinContent(5,88);
   h3_tot->SetBinContent(6,35);
   h3_tot->SetBinContent(7,31);
   h3_tot->SetBinContent(8,40);
   h3_tot->SetBinContent(9,43);
   h3_tot->SetBinContent(10,13);
   h3_tot->SetBinContent(11,7);
   h3_tot->SetBinContent(12,6);
   h3_tot->SetBinContent(13,4);
   h3_tot->SetBinContent(14,23);
   h3_tot->SetBinContent(15,17);
   h3_tot->SetBinContent(16,13);
   h3_tot->SetBinContent(17,5);
   h3_tot->SetBinContent(18,15);
   h3_tot->SetBinContent(19,17);
   h3_tot->SetBinContent(20,16);
   h3_tot->SetBinContent(21,10);
   h3_tot->SetBinContent(22,12);
   h3_tot->SetBinContent(23,15);
   h3_tot->SetBinContent(24,12);
   h3_tot->SetBinContent(25,12);
   h3_tot->SetBinContent(26,13);
   h3_tot->SetBinContent(27,15);
   h3_tot->SetBinContent(28,20);
   h3_tot->SetBinContent(29,15);
   h3_tot->SetBinContent(30,20);
   h3_tot->SetBinContent(31,8);
   h3_tot->SetBinContent(32,11);
   h3_tot->SetBinContent(33,2);
   h3_tot->SetMaximum(100);
   h3_tot->SetEntries(545);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{+}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EP");
   
   TH1F *h1_tot = new TH1F("h1_tot","",70,0.26,5.16);
   h1_tot->SetBinContent(6,3.099586);
   h1_tot->SetBinContent(7,11.68219);
   h1_tot->SetBinContent(8,23.48323);
   h1_tot->SetBinContent(9,91.2478);
   h1_tot->SetBinContent(10,97.53201);
   h1_tot->SetBinContent(11,38.1454);
   h1_tot->SetBinContent(12,34.46621);
   h1_tot->SetBinContent(13,36.96003);
   h1_tot->SetBinContent(14,41.24769);
   h1_tot->SetBinContent(15,47.31105);
   h1_tot->SetBinContent(16,54.46994);
   h1_tot->SetBinContent(17,59.87883);
   h1_tot->SetBinContent(18,33.22434);
   h1_tot->SetBinContent(19,13.65567);
   h1_tot->SetBinContent(20,7.850201);
   h1_tot->SetBinContent(21,6.746088);
   h1_tot->SetBinContent(22,6.88391);
   h1_tot->SetBinContent(23,5.415516);
   h1_tot->SetBinContent(24,4.897339);
   h1_tot->SetBinContent(25,1.409017);
   h1_tot->SetBinContent(26,8.351638);
   h1_tot->SetBinContent(27,8.416648);
   h1_tot->SetBinContent(28,8.54827);
   h1_tot->SetBinContent(29,8.777108);
   h1_tot->SetBinContent(30,8.783718);
   h1_tot->SetBinContent(31,8.961751);
   h1_tot->SetBinContent(32,9.229199);
   h1_tot->SetBinContent(33,9.454828);
   h1_tot->SetBinContent(34,9.716072);
   h1_tot->SetBinContent(35,9.83989);
   h1_tot->SetBinContent(36,10.10613);
   h1_tot->SetBinContent(37,10.39298);
   h1_tot->SetBinContent(38,10.74763);
   h1_tot->SetBinContent(39,11.20111);
   h1_tot->SetBinContent(40,11.62818);
   h1_tot->SetBinContent(41,12.23348);
   h1_tot->SetBinContent(42,12.70776);
   h1_tot->SetBinContent(43,13.16886);
   h1_tot->SetBinContent(44,13.90308);
   h1_tot->SetBinContent(45,14.67313);
   h1_tot->SetBinContent(46,15.17659);
   h1_tot->SetBinContent(47,15.76688);
   h1_tot->SetBinContent(48,16.75803);
   h1_tot->SetBinContent(49,17.1969);
   h1_tot->SetBinContent(50,17.86598);
   h1_tot->SetBinContent(51,18.21965);
   h1_tot->SetBinContent(52,18.50134);
   h1_tot->SetBinContent(53,18.77967);
   h1_tot->SetBinContent(54,18.92981);
   h1_tot->SetBinContent(55,18.80335);
   h1_tot->SetBinContent(56,18.42526);
   h1_tot->SetBinContent(57,17.895);
   h1_tot->SetBinContent(58,16.85066);
   h1_tot->SetBinContent(59,13.63378);
   h1_tot->SetBinContent(60,7.583828);
   h1_tot->SetBinContent(61,4.813402);
   h1_tot->SetBinContent(62,3.439999);
   h1_tot->SetBinContent(63,2.635382);
   h1_tot->SetBinContent(64,2.005404);
   h1_tot->SetBinContent(65,1.606617);
   h1_tot->SetBinContent(66,0.7308058);
   h1_tot->SetEntries(5479990);
   h1_tot->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   h1_tot->SetLineColor(ci);
   h1_tot->SetLineWidth(3);
   h1_tot->GetXaxis()->SetLabelFont(42);
   h1_tot->GetXaxis()->SetLabelSize(0.035);
   h1_tot->GetXaxis()->SetTitleSize(0.035);
   h1_tot->GetXaxis()->SetTitleFont(42);
   h1_tot->GetYaxis()->SetLabelFont(42);
   h1_tot->GetYaxis()->SetLabelSize(0.035);
   h1_tot->GetYaxis()->SetTitleSize(0.035);
   h1_tot->GetYaxis()->SetTitleFont(42);
   h1_tot->GetZaxis()->SetLabelFont(42);
   h1_tot->GetZaxis()->SetLabelSize(0.035);
   h1_tot->GetZaxis()->SetTitleSize(0.035);
   h1_tot->GetZaxis()->SetTitleFont(42);
   h1_tot->Draw("Lsame");
   
   TH1F *h2_tot = new TH1F("h2_tot","",70,0.26,5.16);
   h2_tot->SetBinContent(6,0.6732056);
   h2_tot->SetBinContent(7,1.58102);
   h2_tot->SetBinContent(8,2.030427);
   h2_tot->SetBinContent(9,2.314229);
   h2_tot->SetBinContent(10,2.425023);
   h2_tot->SetBinContent(11,2.505419);
   h2_tot->SetBinContent(12,2.562812);
   h2_tot->SetBinContent(13,2.710008);
   h2_tot->SetBinContent(14,2.835603);
   h2_tot->SetBinContent(15,2.887805);
   h2_tot->SetBinContent(16,3.000799);
   h2_tot->SetBinContent(17,2.995593);
   h2_tot->SetBinContent(18,2.808193);
   h2_tot->SetBinContent(19,2.67);
   h2_tot->SetBinContent(20,2.509416);
   h2_tot->SetBinContent(21,2.455426);
   h2_tot->SetBinContent(22,2.327028);
   h2_tot->SetBinContent(23,1.330016);
   h2_tot->SetBinContent(24,1.386217);
   h2_tot->SetBinContent(25,0.4244007);
   h2_tot->SetBinContent(26,2.809404);
   h2_tot->SetBinContent(27,2.887598);
   h2_tot->SetBinContent(28,3.003793);
   h2_tot->SetBinContent(29,3.106989);
   h2_tot->SetBinContent(30,3.103188);
   h2_tot->SetBinContent(31,3.159779);
   h2_tot->SetBinContent(32,3.164571);
   h2_tot->SetBinContent(33,3.297751);
   h2_tot->SetBinContent(34,3.315748);
   h2_tot->SetBinContent(35,3.205352);
   h2_tot->SetBinContent(36,3.126954);
   h2_tot->SetBinContent(37,3.153347);
   h2_tot->SetBinContent(38,3.057354);
   h2_tot->SetBinContent(39,3.035154);
   h2_tot->SetBinContent(40,2.993753);
   h2_tot->SetBinContent(41,3.053547);
   h2_tot->SetBinContent(42,2.967353);
   h2_tot->SetBinContent(43,2.939351);
   h2_tot->SetBinContent(44,3.104336);
   h2_tot->SetBinContent(45,3.065935);
   h2_tot->SetBinContent(46,3.133935);
   h2_tot->SetBinContent(47,3.175129);
   h2_tot->SetBinContent(48,3.200532);
   h2_tot->SetBinContent(49,3.118924);
   h2_tot->SetBinContent(50,3.115528);
   h2_tot->SetBinContent(51,2.957327);
   h2_tot->SetBinContent(52,2.806136);
   h2_tot->SetBinContent(53,2.605942);
   h2_tot->SetBinContent(54,2.483346);
   h2_tot->SetBinContent(55,2.390156);
   h2_tot->SetBinContent(56,2.286558);
   h2_tot->SetBinContent(57,2.291757);
   h2_tot->SetBinContent(58,2.249357);
   h2_tot->SetBinContent(59,2.260964);
   h2_tot->SetBinContent(60,2.107976);
   h2_tot->SetBinContent(61,1.90819);
   h2_tot->SetBinContent(62,1.690403);
   h2_tot->SetBinContent(63,1.362217);
   h2_tot->SetBinContent(64,0.9730105);
   h2_tot->SetBinContent(65,0.5672047);
   h2_tot->SetBinContent(66,0.1497998);
   h2_tot->SetEntries(764098);
   h2_tot->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   h2_tot->SetLineColor(ci);
   h2_tot->SetLineStyle(2);
   h2_tot->SetLineWidth(3);
   h2_tot->GetXaxis()->SetLabelFont(42);
   h2_tot->GetXaxis()->SetLabelSize(0.035);
   h2_tot->GetXaxis()->SetTitleSize(0.035);
   h2_tot->GetXaxis()->SetTitleFont(42);
   h2_tot->GetYaxis()->SetLabelFont(42);
   h2_tot->GetYaxis()->SetLabelSize(0.035);
   h2_tot->GetYaxis()->SetTitleSize(0.035);
   h2_tot->GetYaxis()->SetTitleFont(42);
   h2_tot->GetZaxis()->SetLabelFont(42);
   h2_tot->GetZaxis()->SetLabelSize(0.035);
   h2_tot->GetZaxis()->SetTitleSize(0.035);
   h2_tot->GetZaxis()->SetTitleFont(42);
   h2_tot->Draw("Lsame");
   
   TH1F *h2b_tot = new TH1F("h2b_tot","",70,0.26,5.16);
   h2b_tot->SetBinContent(6,0.5082023);
   h2b_tot->SetBinContent(7,1.307215);
   h2b_tot->SetBinContent(8,1.841812);
   h2b_tot->SetBinContent(9,2.118605);
   h2b_tot->SetBinContent(10,2.056407);
   h2b_tot->SetBinContent(11,1.796813);
   h2b_tot->SetBinContent(12,1.479418);
   h2b_tot->SetBinContent(13,1.397417);
   h2b_tot->SetBinContent(14,1.416617);
   h2b_tot->SetBinContent(15,1.406617);
   h2b_tot->SetBinContent(16,1.394617);
   h2b_tot->SetBinContent(17,1.365416);
   h2b_tot->SetBinContent(18,1.158213);
   h2b_tot->SetBinContent(19,0.9814097);
   h2b_tot->SetBinContent(20,0.8380073);
   h2b_tot->SetBinContent(21,0.6946051);
   h2b_tot->SetBinContent(22,0.5994036);
   h2b_tot->SetBinContent(23,0.3098004);
   h2b_tot->SetBinContent(24,0.2836003);
   h2b_tot->SetBinContent(25,0.09059992);
   h2b_tot->SetBinContent(26,0.5608031);
   h2b_tot->SetBinContent(27,0.5836034);
   h2b_tot->SetBinContent(28,0.5890034);
   h2b_tot->SetBinContent(29,0.6102038);
   h2b_tot->SetBinContent(30,0.622204);
   h2b_tot->SetBinContent(31,0.6372041);
   h2b_tot->SetBinContent(32,0.6006036);
   h2b_tot->SetBinContent(33,0.5974034);
   h2b_tot->SetBinContent(34,0.5734031);
   h2b_tot->SetBinContent(35,0.5942034);
   h2b_tot->SetBinContent(36,0.5874034);
   h2b_tot->SetBinContent(37,0.568803);
   h2b_tot->SetBinContent(38,0.5580029);
   h2b_tot->SetBinContent(39,0.5340024);
   h2b_tot->SetBinContent(40,0.5430027);
   h2b_tot->SetBinContent(41,0.5316024);
   h2b_tot->SetBinContent(42,0.5226023);
   h2b_tot->SetBinContent(43,0.505202);
   h2b_tot->SetBinContent(44,0.4582013);
   h2b_tot->SetBinContent(45,0.430001);
   h2b_tot->SetBinContent(46,0.3884006);
   h2b_tot->SetBinContent(47,0.3850007);
   h2b_tot->SetBinContent(48,0.3366004);
   h2b_tot->SetBinContent(49,0.3336006);
   h2b_tot->SetBinContent(50,0.2890002);
   h2b_tot->SetBinContent(51,0.2900002);
   h2b_tot->SetBinContent(52,0.2556001);
   h2b_tot->SetBinContent(53,0.2424);
   h2b_tot->SetBinContent(54,0.2217998);
   h2b_tot->SetBinContent(55,0.2231997);
   h2b_tot->SetBinContent(56,0.2093998);
   h2b_tot->SetBinContent(57,0.1889998);
   h2b_tot->SetBinContent(58,0.1759998);
   h2b_tot->SetBinContent(59,0.1687998);
   h2b_tot->SetBinContent(60,0.1743998);
   h2b_tot->SetBinContent(61,0.1653998);
   h2b_tot->SetBinContent(62,0.1763998);
   h2b_tot->SetBinContent(63,0.1549998);
   h2b_tot->SetBinContent(64,0.1359999);
   h2b_tot->SetBinContent(65,0.1129999);
   h2b_tot->SetBinContent(66,0.07899995);
   h2b_tot->SetEntries(194800);
   h2b_tot->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   h2b_tot->SetLineColor(ci);
   h2b_tot->SetLineStyle(4);
   h2b_tot->SetLineWidth(3);
   h2b_tot->GetXaxis()->SetLabelFont(42);
   h2b_tot->GetXaxis()->SetLabelSize(0.035);
   h2b_tot->GetXaxis()->SetTitleSize(0.035);
   h2b_tot->GetXaxis()->SetTitleFont(42);
   h2b_tot->GetYaxis()->SetLabelFont(42);
   h2b_tot->GetYaxis()->SetLabelSize(0.035);
   h2b_tot->GetYaxis()->SetTitleSize(0.035);
   h2b_tot->GetYaxis()->SetTitleFont(42);
   h2b_tot->GetZaxis()->SetLabelFont(42);
   h2b_tot->GetZaxis()->SetLabelSize(0.035);
   h2b_tot->GetZaxis()->SetTitleSize(0.035);
   h2b_tot->GetZaxis()->SetTitleFont(42);
   h2b_tot->Draw("Lsame");
   
   TH1F *h_tot_K892_c = new TH1F("h_tot_K892_c","",70,0.26,5.16);
   h_tot_K892_c->SetBinContent(6,0.03306794);
   h_tot_K892_c->SetBinContent(7,0.6193371);
   h_tot_K892_c->SetBinContent(8,4.458479);
   h_tot_K892_c->SetBinContent(9,53.17305);
   h_tot_K892_c->SetBinContent(10,61.48528);
   h_tot_K892_c->SetBinContent(11,10.46522);
   h_tot_K892_c->SetBinContent(12,4.143167);
   h_tot_K892_c->SetBinContent(13,2.278985);
   h_tot_K892_c->SetBinContent(14,1.420797);
   h_tot_K892_c->SetBinContent(15,0.975742);
   h_tot_K892_c->SetBinContent(16,0.7129087);
   h_tot_K892_c->SetBinContent(17,0.5221196);
   h_tot_K892_c->SetBinContent(18,0.391175);
   h_tot_K892_c->SetBinContent(19,0.3077014);
   h_tot_K892_c->SetBinContent(20,0.238467);
   h_tot_K892_c->SetBinContent(21,0.1971093);
   h_tot_K892_c->SetBinContent(22,0.1646115);
   h_tot_K892_c->SetBinContent(23,0.08160967);
   h_tot_K892_c->SetBinContent(24,0.06736993);
   h_tot_K892_c->SetBinContent(25,0.02234067);
   h_tot_K892_c->SetBinContent(26,0.09806458);
   h_tot_K892_c->SetBinContent(27,0.09126107);
   h_tot_K892_c->SetBinContent(28,0.08148309);
   h_tot_K892_c->SetBinContent(29,0.07939459);
   h_tot_K892_c->SetBinContent(30,0.0704077);
   h_tot_K892_c->SetBinContent(31,0.0651232);
   h_tot_K892_c->SetBinContent(32,0.06208538);
   h_tot_K892_c->SetBinContent(33,0.05233905);
   h_tot_K892_c->SetBinContent(34,0.04629509);
   h_tot_K892_c->SetBinContent(35,0.0460736);
   h_tot_K892_c->SetBinContent(36,0.03395398);
   h_tot_K892_c->SetBinContent(37,0.0377829);
   h_tot_K892_c->SetBinContent(38,0.03170727);
   h_tot_K892_c->SetBinContent(39,0.02990357);
   h_tot_K892_c->SetBinContent(40,0.03094783);
   h_tot_K892_c->SetBinContent(41,0.03290975);
   h_tot_K892_c->SetBinContent(42,0.02218245);
   h_tot_K892_c->SetBinContent(43,0.02420767);
   h_tot_K892_c->SetBinContent(44,0.02170779);
   h_tot_K892_c->SetBinContent(45,0.01936613);
   h_tot_K892_c->SetBinContent(46,0.01588529);
   h_tot_K892_c->SetBinContent(47,0.01664475);
   h_tot_K892_c->SetBinContent(48,0.01338542);
   h_tot_K892_c->SetBinContent(49,0.01249938);
   h_tot_K892_c->SetBinContent(50,0.01272089);
   h_tot_K892_c->SetBinContent(51,0.01268925);
   h_tot_K892_c->SetBinContent(52,0.007404699);
   h_tot_K892_c->SetBinContent(53,0.009493203);
   h_tot_K892_c->SetBinContent(54,0.008100866);
   h_tot_K892_c->SetBinContent(55,0.005949074);
   h_tot_K892_c->SetBinContent(56,0.006423734);
   h_tot_K892_c->SetBinContent(57,0.005980718);
   h_tot_K892_c->SetBinContent(58,0.005379482);
   h_tot_K892_c->SetBinContent(59,0.003196045);
   h_tot_K892_c->SetBinContent(60,0.003227689);
   h_tot_K892_c->SetBinContent(61,0.003322621);
   h_tot_K892_c->SetBinContent(62,0.001202472);
   h_tot_K892_c->SetBinContent(63,0.001012608);
   h_tot_K892_c->SetBinContent(64,0.001866996);
   h_tot_K892_c->SetBinContent(65,0.00063288);
   h_tot_K892_c->SetEntries(4521092);
   h_tot_K892_c->SetStats(0);

   ci = TColor::GetColor("#9966cc");
   h_tot_K892_c->SetLineColor(ci);
   h_tot_K892_c->SetLineStyle(6);
   h_tot_K892_c->SetLineWidth(3);
   h_tot_K892_c->GetXaxis()->SetLabelFont(42);
   h_tot_K892_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleFont(42);
   h_tot_K892_c->Draw("Lsame");
   
   TH1F *h_tot_K892_n = new TH1F("h_tot_K892_n","",70,0.26,5.16);
   h_tot_K892_n->SetBinContent(6,0.008359672);
   h_tot_K892_n->SetBinContent(7,0.02750019);
   h_tot_K892_n->SetBinContent(8,0.03845944);
   h_tot_K892_n->SetBinContent(9,0.0531652);
   h_tot_K892_n->SetBinContent(10,0.06725928);
   h_tot_K892_n->SetBinContent(11,0.1042661);
   h_tot_K892_n->SetBinContent(12,0.2045594);
   h_tot_K892_n->SetBinContent(13,0.5564278);
   h_tot_K892_n->SetBinContent(14,0.8379433);
   h_tot_K892_n->SetBinContent(15,0.9778734);
   h_tot_K892_n->SetBinContent(16,1.111943);
   h_tot_K892_n->SetBinContent(17,1.208526);
   h_tot_K892_n->SetBinContent(18,1.33971);
   h_tot_K892_n->SetBinContent(19,1.496711);
   h_tot_K892_n->SetBinContent(20,1.613096);
   h_tot_K892_n->SetBinContent(21,1.689334);
   h_tot_K892_n->SetBinContent(22,1.798681);
   h_tot_K892_n->SetBinContent(23,1.028171);
   h_tot_K892_n->SetBinContent(24,1.079748);
   h_tot_K892_n->SetBinContent(25,0.3227468);
   h_tot_K892_n->SetBinContent(26,1.927739);
   h_tot_K892_n->SetBinContent(27,1.932089);
   h_tot_K892_n->SetBinContent(28,1.915061);
   h_tot_K892_n->SetBinContent(29,1.865406);
   h_tot_K892_n->SetBinContent(30,1.737264);
   h_tot_K892_n->SetBinContent(31,1.642233);
   h_tot_K892_n->SetBinContent(32,1.503611);
   h_tot_K892_n->SetBinContent(33,1.345089);
   h_tot_K892_n->SetBinContent(34,1.171711);
   h_tot_K892_n->SetBinContent(35,0.9874023);
   h_tot_K892_n->SetBinContent(36,0.8288739);
   h_tot_K892_n->SetBinContent(37,0.6397719);
   h_tot_K892_n->SetBinContent(38,0.4849714);
   h_tot_K892_n->SetBinContent(39,0.3285328);
   h_tot_K892_n->SetBinContent(40,0.2092736);
   h_tot_K892_n->SetBinContent(41,0.1218775);
   h_tot_K892_n->SetBinContent(42,0.06009755);
   h_tot_K892_n->SetBinContent(43,0.06550071);
   h_tot_K892_n->SetBinContent(44,0.1309764);
   h_tot_K892_n->SetBinContent(45,0.272688);
   h_tot_K892_n->SetBinContent(46,0.5001633);
   h_tot_K892_n->SetBinContent(47,0.8335892);
   h_tot_K892_n->SetBinContent(48,1.303396);
   h_tot_K892_n->SetBinContent(49,1.860188);
   h_tot_K892_n->SetBinContent(50,2.549977);
   h_tot_K892_n->SetBinContent(51,3.424902);
   h_tot_K892_n->SetBinContent(52,4.39185);
   h_tot_K892_n->SetBinContent(53,5.381468);
   h_tot_K892_n->SetBinContent(54,6.540605);
   h_tot_K892_n->SetBinContent(55,7.723583);
   h_tot_K892_n->SetBinContent(56,8.798327);
   h_tot_K892_n->SetBinContent(57,9.643781);
   h_tot_K892_n->SetBinContent(58,10.01394);
   h_tot_K892_n->SetBinContent(59,8.587481);
   h_tot_K892_n->SetBinContent(60,4.20634);
   h_tot_K892_n->SetBinContent(61,1.960148);
   h_tot_K892_n->SetBinContent(62,1.157798);
   h_tot_K892_n->SetBinContent(63,0.7570326);
   h_tot_K892_n->SetBinContent(64,0.5030896);
   h_tot_K892_n->SetBinContent(65,0.288618);
   h_tot_K892_n->SetBinContent(66,0.09781791);
   h_tot_K892_n->SetEntries(4521092);
   h_tot_K892_n->SetStats(0);

   ci = TColor::GetColor("#009999");
   h_tot_K892_n->SetLineColor(ci);
   h_tot_K892_n->SetLineStyle(4);
   h_tot_K892_n->SetLineWidth(3);
   h_tot_K892_n->GetXaxis()->SetLabelFont(42);
   h_tot_K892_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleFont(42);
   h_tot_K892_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_c = new TH1F("h_tot_K1430_0_c","",70,0.26,5.16);
   h_tot_K1430_0_c->SetBinContent(6,1.579504);
   h_tot_K1430_0_c->SetBinContent(7,6.47893);
   h_tot_K1430_0_c->SetBinContent(8,10.49693);
   h_tot_K1430_0_c->SetBinContent(9,14.10808);
   h_tot_K1430_0_c->SetBinContent(10,17.39972);
   h_tot_K1430_0_c->SetBinContent(11,20.32886);
   h_tot_K1430_0_c->SetBinContent(12,23.65245);
   h_tot_K1430_0_c->SetBinContent(13,27.36922);
   h_tot_K1430_0_c->SetBinContent(14,31.8316);
   h_tot_K1430_0_c->SetBinContent(15,37.70303);
   h_tot_K1430_0_c->SetBinContent(16,41.2957);
   h_tot_K1430_0_c->SetBinContent(17,33.67343);
   h_tot_K1430_0_c->SetBinContent(18,15.40861);
   h_tot_K1430_0_c->SetBinContent(19,3.883266);
   h_tot_K1430_0_c->SetBinContent(20,0.4395895);
   h_tot_K1430_0_c->SetBinContent(21,0.08874657);
   h_tot_K1430_0_c->SetBinContent(22,0.578657);
   h_tot_K1430_0_c->SetBinContent(23,2.216702);
   h_tot_K1430_0_c->SetBinContent(24,1.4343);
   h_tot_K1430_0_c->SetBinContent(25,0.3215062);
   h_tot_K1430_0_c->SetBinContent(26,1.69478);
   h_tot_K1430_0_c->SetBinContent(27,1.349967);
   h_tot_K1430_0_c->SetBinContent(28,1.149755);
   h_tot_K1430_0_c->SetBinContent(29,0.9453998);
   h_tot_K1430_0_c->SetBinContent(30,0.7934387);
   h_tot_K1430_0_c->SetBinContent(31,0.7223334);
   h_tot_K1430_0_c->SetBinContent(32,0.6021122);
   h_tot_K1430_0_c->SetBinContent(33,0.5294043);
   h_tot_K1430_0_c->SetBinContent(34,0.4478087);
   h_tot_K1430_0_c->SetBinContent(35,0.3934115);
   h_tot_K1430_0_c->SetBinContent(36,0.359464);
   h_tot_K1430_0_c->SetBinContent(37,0.3183653);
   h_tot_K1430_0_c->SetBinContent(38,0.2655052);
   h_tot_K1430_0_c->SetBinContent(39,0.2387745);
   h_tot_K1430_0_c->SetBinContent(40,0.229753);
   h_tot_K1430_0_c->SetBinContent(41,0.1931984);
   h_tot_K1430_0_c->SetBinContent(42,0.1837757);
   h_tot_K1430_0_c->SetBinContent(43,0.1473545);
   h_tot_K1430_0_c->SetBinContent(44,0.139001);
   h_tot_K1430_0_c->SetBinContent(45,0.1265042);
   h_tot_K1430_0_c->SetBinContent(46,0.103315);
   h_tot_K1430_0_c->SetBinContent(47,0.09743413);
   h_tot_K1430_0_c->SetBinContent(48,0.08941483);
   h_tot_K1430_0_c->SetBinContent(49,0.08740998);
   h_tot_K1430_0_c->SetBinContent(50,0.07731906);
   h_tot_K1430_0_c->SetBinContent(51,0.07965799);
   h_tot_K1430_0_c->SetBinContent(52,0.05653577);
   h_tot_K1430_0_c->SetBinContent(53,0.05379584);
   h_tot_K1430_0_c->SetBinContent(54,0.04317034);
   h_tot_K1430_0_c->SetBinContent(55,0.04063091);
   h_tot_K1430_0_c->SetBinContent(56,0.03054002);
   h_tot_K1430_0_c->SetBinContent(57,0.02820107);
   h_tot_K1430_0_c->SetBinContent(58,0.02332269);
   h_tot_K1430_0_c->SetBinContent(59,0.02345634);
   h_tot_K1430_0_c->SetBinContent(60,0.01724141);
   h_tot_K1430_0_c->SetBinContent(61,0.01430102);
   h_tot_K1430_0_c->SetBinContent(62,0.01249669);
   h_tot_K1430_0_c->SetBinContent(63,0.008687533);
   h_tot_K1430_0_c->SetBinContent(64,0.004343767);
   h_tot_K1430_0_c->SetBinContent(65,0.002739915);
   h_tot_K1430_0_c->SetBinContent(66,0.001069235);
   h_tot_K1430_0_c->SetEntries(4521092);
   h_tot_K1430_0_c->SetStats(0);

   ci = TColor::GetColor("#996633");
   h_tot_K1430_0_c->SetLineColor(ci);
   h_tot_K1430_0_c->SetLineStyle(3);
   h_tot_K1430_0_c->SetLineWidth(3);
   h_tot_K1430_0_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_n = new TH1F("h_tot_K1430_0_n","",70,0.26,5.16);
   h_tot_K1430_0_n->SetBinContent(6,0.01686925);
   h_tot_K1430_0_n->SetBinContent(7,0.05448075);
   h_tot_K1430_0_n->SetBinContent(8,0.1325016);
   h_tot_K1430_0_n->SetBinContent(9,0.2244233);
   h_tot_K1430_0_n->SetBinContent(10,0.2822187);
   h_tot_K1430_0_n->SetBinContent(11,0.3338171);
   h_tot_K1430_0_n->SetBinContent(12,0.3825322);
   h_tot_K1430_0_n->SetBinContent(13,0.4411022);
   h_tot_K1430_0_n->SetBinContent(14,0.5319482);
   h_tot_K1430_0_n->SetBinContent(15,0.5897006);
   h_tot_K1430_0_n->SetBinContent(16,0.6564472);
   h_tot_K1430_0_n->SetBinContent(17,0.7412683);
   h_tot_K1430_0_n->SetBinContent(18,0.8501887);
   h_tot_K1430_0_n->SetBinContent(19,0.9548918);
   h_tot_K1430_0_n->SetBinContent(20,1.091742);
   h_tot_K1430_0_n->SetBinContent(21,1.223513);
   h_tot_K1430_0_n->SetBinContent(22,1.339233);
   h_tot_K1430_0_n->SetBinContent(23,0.7902416);
   h_tot_K1430_0_n->SetBinContent(24,0.8921905);
   h_tot_K1430_0_n->SetBinContent(25,0.3116113);
   h_tot_K1430_0_n->SetBinContent(26,1.936165);
   h_tot_K1430_0_n->SetBinContent(27,2.093801);
   h_tot_K1430_0_n->SetBinContent(28,2.307597);
   h_tot_K1430_0_n->SetBinContent(29,2.427233);
   h_tot_K1430_0_n->SetBinContent(30,2.606429);
   h_tot_K1430_0_n->SetBinContent(31,2.803183);
   h_tot_K1430_0_n->SetBinContent(32,2.953374);
   h_tot_K1430_0_n->SetBinContent(33,3.103951);
   h_tot_K1430_0_n->SetBinContent(34,3.263394);
   h_tot_K1430_0_n->SetBinContent(35,3.431401);
   h_tot_K1430_0_n->SetBinContent(36,3.669511);
   h_tot_K1430_0_n->SetBinContent(37,3.831881);
   h_tot_K1430_0_n->SetBinContent(38,4.023384);
   h_tot_K1430_0_n->SetBinContent(39,4.21321);
   h_tot_K1430_0_n->SetBinContent(40,4.360818);
   h_tot_K1430_0_n->SetBinContent(41,4.505888);
   h_tot_K1430_0_n->SetBinContent(42,4.755445);
   h_tot_K1430_0_n->SetBinContent(43,4.965454);
   h_tot_K1430_0_n->SetBinContent(44,5.088404);
   h_tot_K1430_0_n->SetBinContent(45,5.246771);
   h_tot_K1430_0_n->SetBinContent(46,5.468872);
   h_tot_K1430_0_n->SetBinContent(47,5.641311);
   h_tot_K1430_0_n->SetBinContent(48,5.829071);
   h_tot_K1430_0_n->SetBinContent(49,6.017003);
   h_tot_K1430_0_n->SetBinContent(50,6.160351);
   h_tot_K1430_0_n->SetBinContent(51,6.28726);
   h_tot_K1430_0_n->SetBinContent(52,6.422285);
   h_tot_K1430_0_n->SetBinContent(53,6.474848);
   h_tot_K1430_0_n->SetBinContent(54,6.477675);
   h_tot_K1430_0_n->SetBinContent(55,6.458942);
   h_tot_K1430_0_n->SetBinContent(56,6.396094);
   h_tot_K1430_0_n->SetBinContent(57,6.395516);
   h_tot_K1430_0_n->SetBinContent(58,6.165042);
   h_tot_K1430_0_n->SetBinContent(59,5.92065);
   h_tot_K1430_0_n->SetBinContent(60,5.516941);
   h_tot_K1430_0_n->SetBinContent(61,5.159755);
   h_tot_K1430_0_n->SetBinContent(62,4.53102);
   h_tot_K1430_0_n->SetBinContent(63,3.921737);
   h_tot_K1430_0_n->SetBinContent(64,3.159122);
   h_tot_K1430_0_n->SetBinContent(65,2.24227);
   h_tot_K1430_0_n->SetBinContent(66,0.4889567);
   h_tot_K1430_0_n->SetEntries(4521092);
   h_tot_K1430_0_n->SetStats(0);

   ci = TColor::GetColor("#00cc66");
   h_tot_K1430_0_n->SetLineColor(ci);
   h_tot_K1430_0_n->SetLineStyle(5);
   h_tot_K1430_0_n->SetLineWidth(3);
   h_tot_K1430_0_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_c = new TH1F("h_tot_K1430_2_c","",70,0.26,5.16);
   h_tot_K1430_2_c->SetBinContent(6,1.06438e-05);
   h_tot_K1430_2_c->SetBinContent(7,0.001181462);
   h_tot_K1430_2_c->SetBinContent(8,0.006588518);
   h_tot_K1430_2_c->SetBinContent(9,0.0241295);
   h_tot_K1430_2_c->SetBinContent(10,0.05437897);
   h_tot_K1430_2_c->SetBinContent(11,0.1161122);
   h_tot_K1430_2_c->SetBinContent(12,0.2259443);
   h_tot_K1430_2_c->SetBinContent(13,0.4423669);
   h_tot_K1430_2_c->SetBinContent(14,0.8972193);
   h_tot_K1430_2_c->SetBinContent(15,2.14669);
   h_tot_K1430_2_c->SetBinContent(16,7.02808);
   h_tot_K1430_2_c->SetBinContent(17,19.81546);
   h_tot_K1430_2_c->SetBinContent(18,9.89291);
   h_tot_K1430_2_c->SetBinContent(19,3.02038);
   h_tot_K1430_2_c->SetBinContent(20,1.342351);
   h_tot_K1430_2_c->SetBinContent(21,0.7722604);
   h_tot_K1430_2_c->SetBinContent(22,0.5092529);
   h_tot_K1430_2_c->SetBinContent(23,0.2230694);
   h_tot_K1430_2_c->SetBinContent(24,0.1496491);
   h_tot_K1430_2_c->SetBinContent(25,0.03543322);
   h_tot_K1430_2_c->SetBinContent(26,0.179152);
   h_tot_K1430_2_c->SetBinContent(27,0.1497022);
   h_tot_K1430_2_c->SetBinContent(28,0.1278623);
   h_tot_K1430_2_c->SetBinContent(29,0.1129724);
   h_tot_K1430_2_c->SetBinContent(30,0.0959216);
   h_tot_K1430_2_c->SetBinContent(31,0.08229759);
   h_tot_K1430_2_c->SetBinContent(32,0.0756453);
   h_tot_K1430_2_c->SetBinContent(33,0.06394777);
   h_tot_K1430_2_c->SetBinContent(34,0.05811502);
   h_tot_K1430_2_c->SetBinContent(35,0.05286769);
   h_tot_K1430_2_c->SetBinContent(36,0.04439529);
   h_tot_K1430_2_c->SetBinContent(37,0.04008455);
   h_tot_K1430_2_c->SetBinContent(38,0.03671048);
   h_tot_K1430_2_c->SetBinContent(39,0.03506067);
   h_tot_K1430_2_c->SetBinContent(40,0.03083511);
   h_tot_K1430_2_c->SetBinContent(41,0.03027097);
   h_tot_K1430_2_c->SetBinContent(42,0.02396984);
   h_tot_K1430_2_c->SetBinContent(43,0.02308641);
   h_tot_K1430_2_c->SetBinContent(44,0.02001035);
   h_tot_K1430_2_c->SetBinContent(45,0.01923336);
   h_tot_K1430_2_c->SetBinContent(46,0.01804126);
   h_tot_K1430_2_c->SetBinContent(47,0.01505035);
   h_tot_K1430_2_c->SetBinContent(48,0.01188915);
   h_tot_K1430_2_c->SetBinContent(49,0.01315576);
   h_tot_K1430_2_c->SetBinContent(50,0.01095249);
   h_tot_K1430_2_c->SetBinContent(51,0.01048416);
   h_tot_K1430_2_c->SetBinContent(52,0.008440545);
   h_tot_K1430_2_c->SetBinContent(53,0.007110065);
   h_tot_K1430_2_c->SetBinContent(54,0.006056326);
   h_tot_K1430_2_c->SetBinContent(55,0.005673148);
   h_tot_K1430_2_c->SetBinContent(56,0.004608766);
   h_tot_K1430_2_c->SetBinContent(57,0.003842412);
   h_tot_K1430_2_c->SetBinContent(58,0.003459235);
   h_tot_K1430_2_c->SetBinContent(59,0.002341636);
   h_tot_K1430_2_c->SetBinContent(60,0.00137305);
   h_tot_K1430_2_c->SetBinContent(61,0.001820089);
   h_tot_K1430_2_c->SetBinContent(62,0.0008089288);
   h_tot_K1430_2_c->SetBinContent(63,0.0003831768);
   h_tot_K1430_2_c->SetBinContent(64,0.0006492718);
   h_tot_K1430_2_c->SetBinContent(65,0.000159657);
   h_tot_K1430_2_c->SetEntries(4521092);
   h_tot_K1430_2_c->SetStats(0);

   ci = TColor::GetColor("#ff00ff");
   h_tot_K1430_2_c->SetLineColor(ci);
   h_tot_K1430_2_c->SetLineStyle(7);
   h_tot_K1430_2_c->SetLineWidth(3);
   h_tot_K1430_2_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_n = new TH1F("h_tot_K1430_2_n","",70,0.26,5.16);
   h_tot_K1430_2_n->SetBinContent(6,0.01812769);
   h_tot_K1430_2_n->SetBinContent(7,0.1010687);
   h_tot_K1430_2_n->SetBinContent(8,0.3765974);
   h_tot_K1430_2_n->SetBinContent(9,0.4558015);
   h_tot_K1430_2_n->SetBinContent(10,0.4700982);
   h_tot_K1430_2_n->SetBinContent(11,0.4858165);
   h_tot_K1430_2_n->SetBinContent(12,0.4962468);
   h_tot_K1430_2_n->SetBinContent(13,0.5113267);
   h_tot_K1430_2_n->SetBinContent(14,0.5136039);
   h_tot_K1430_2_n->SetBinContent(15,0.5078841);
   h_tot_K1430_2_n->SetBinContent(16,0.5025158);
   h_tot_K1430_2_n->SetBinContent(17,0.490127);
   h_tot_K1430_2_n->SetBinContent(18,0.4674028);
   h_tot_K1430_2_n->SetBinContent(19,0.4392122);
   h_tot_K1430_2_n->SetBinContent(20,0.4062007);
   h_tot_K1430_2_n->SetBinContent(21,0.3638916);
   h_tot_K1430_2_n->SetBinContent(22,0.30966);
   h_tot_K1430_2_n->SetBinContent(23,0.1553059);
   h_tot_K1430_2_n->SetBinContent(24,0.1114154);
   h_tot_K1430_2_n->SetBinContent(25,0.02343515);
   h_tot_K1430_2_n->SetBinContent(26,0.1084062);
   h_tot_K1430_2_n->SetBinContent(27,0.06674019);
   h_tot_K1430_2_n->SetBinContent(28,0.03485392);
   h_tot_K1430_2_n->SetBinContent(29,0.01379931);
   h_tot_K1430_2_n->SetBinContent(30,0.006585326);
   h_tot_K1430_2_n->SetBinContent(31,0.01652002);
   h_tot_K1430_2_n->SetBinContent(32,0.04476801);
   h_tot_K1430_2_n->SetBinContent(33,0.0926288);
   h_tot_K1430_2_n->SetBinContent(34,0.1622314);
   h_tot_K1430_2_n->SetBinContent(35,0.2486072);
   h_tot_K1430_2_n->SetBinContent(36,0.3503619);
   h_tot_K1430_2_n->SetBinContent(37,0.4739222);
   h_tot_K1430_2_n->SetBinContent(38,0.6227373);
   h_tot_K1430_2_n->SetBinContent(39,0.7908942);
   h_tot_K1430_2_n->SetBinContent(40,0.954228);
   h_tot_K1430_2_n->SetBinContent(41,1.131691);
   h_tot_K1430_2_n->SetBinContent(42,1.29972);
   h_tot_K1430_2_n->SetBinContent(43,1.439332);
   h_tot_K1430_2_n->SetBinContent(44,1.595987);
   h_tot_K1430_2_n->SetBinContent(45,1.708752);
   h_tot_K1430_2_n->SetBinContent(46,1.786439);
   h_tot_K1430_2_n->SetBinContent(47,1.843081);
   h_tot_K1430_2_n->SetBinContent(48,1.86854);
   h_tot_K1430_2_n->SetBinContent(49,1.822819);
   h_tot_K1430_2_n->SetBinContent(50,1.750855);
   h_tot_K1430_2_n->SetBinContent(51,1.61309);
   h_tot_K1430_2_n->SetBinContent(52,1.419933);
   h_tot_K1430_2_n->SetBinContent(53,1.196751);
   h_tot_K1430_2_n->SetBinContent(54,0.9296112);
   h_tot_K1430_2_n->SetBinContent(55,0.6447228);
   h_tot_K1430_2_n->SetBinContent(56,0.3865398);
   h_tot_K1430_2_n->SetBinContent(57,0.1860687);
   h_tot_K1430_2_n->SetBinContent(58,0.07053279);
   h_tot_K1430_2_n->SetBinContent(59,0.08683686);
   h_tot_K1430_2_n->SetBinContent(60,0.2781494);
   h_tot_K1430_2_n->SetBinContent(61,0.6765864);
   h_tot_K1430_2_n->SetBinContent(62,1.276904);
   h_tot_K1430_2_n->SetBinContent(63,2.07007);
   h_tot_K1430_2_n->SetBinContent(64,2.994099);
   h_tot_K1430_2_n->SetBinContent(65,3.671653);
   h_tot_K1430_2_n->SetBinContent(66,1.658936);
   h_tot_K1430_2_n->SetEntries(4521092);
   h_tot_K1430_2_n->SetStats(0);

   ci = TColor::GetColor("#666666");
   h_tot_K1430_2_n->SetLineColor(ci);
   h_tot_K1430_2_n->SetLineStyle(8);
   h_tot_K1430_2_n->SetLineWidth(3);
   h_tot_K1430_2_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->Draw("Lsame");
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.26,5.16);
   h3_tot->SetBinContent(4,7);
   h3_tot->SetBinContent(5,88);
   h3_tot->SetBinContent(6,35);
   h3_tot->SetBinContent(7,31);
   h3_tot->SetBinContent(8,40);
   h3_tot->SetBinContent(9,43);
   h3_tot->SetBinContent(10,13);
   h3_tot->SetBinContent(11,7);
   h3_tot->SetBinContent(12,6);
   h3_tot->SetBinContent(13,4);
   h3_tot->SetBinContent(14,23);
   h3_tot->SetBinContent(15,17);
   h3_tot->SetBinContent(16,13);
   h3_tot->SetBinContent(17,5);
   h3_tot->SetBinContent(18,15);
   h3_tot->SetBinContent(19,17);
   h3_tot->SetBinContent(20,16);
   h3_tot->SetBinContent(21,10);
   h3_tot->SetBinContent(22,12);
   h3_tot->SetBinContent(23,15);
   h3_tot->SetBinContent(24,12);
   h3_tot->SetBinContent(25,12);
   h3_tot->SetBinContent(26,13);
   h3_tot->SetBinContent(27,15);
   h3_tot->SetBinContent(28,20);
   h3_tot->SetBinContent(29,15);
   h3_tot->SetBinContent(30,20);
   h3_tot->SetBinContent(31,8);
   h3_tot->SetBinContent(32,11);
   h3_tot->SetBinContent(33,2);
   h3_tot->SetMaximum(100);
   h3_tot->SetEntries(545);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{+}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EPsame");
   
   TH1F *h3_tot__1 = new TH1F("h3_tot__1","",35,0.26,5.16);
   h3_tot__1->SetBinContent(4,7);
   h3_tot__1->SetBinContent(5,88);
   h3_tot__1->SetBinContent(6,35);
   h3_tot__1->SetBinContent(7,31);
   h3_tot__1->SetBinContent(8,40);
   h3_tot__1->SetBinContent(9,43);
   h3_tot__1->SetBinContent(10,13);
   h3_tot__1->SetBinContent(11,7);
   h3_tot__1->SetBinContent(12,6);
   h3_tot__1->SetBinContent(13,4);
   h3_tot__1->SetBinContent(14,23);
   h3_tot__1->SetBinContent(15,17);
   h3_tot__1->SetBinContent(16,13);
   h3_tot__1->SetBinContent(17,5);
   h3_tot__1->SetBinContent(18,15);
   h3_tot__1->SetBinContent(19,17);
   h3_tot__1->SetBinContent(20,16);
   h3_tot__1->SetBinContent(21,10);
   h3_tot__1->SetBinContent(22,12);
   h3_tot__1->SetBinContent(23,15);
   h3_tot__1->SetBinContent(24,12);
   h3_tot__1->SetBinContent(25,12);
   h3_tot__1->SetBinContent(26,13);
   h3_tot__1->SetBinContent(27,15);
   h3_tot__1->SetBinContent(28,20);
   h3_tot__1->SetBinContent(29,15);
   h3_tot__1->SetBinContent(30,20);
   h3_tot__1->SetBinContent(31,8);
   h3_tot__1->SetBinContent(32,11);
   h3_tot__1->SetBinContent(33,2);
   h3_tot__1->SetMaximum(100);
   h3_tot__1->SetEntries(545);
   h3_tot__1->SetDirectory(0);
   h3_tot__1->SetStats(0);
   h3_tot__1->SetMarkerStyle(20);
   h3_tot__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{+}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot__1->GetXaxis()->SetLabelFont(132);
   h3_tot__1->GetXaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetXaxis()->SetLabelSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleFont(132);
   h3_tot__1->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot__1->GetYaxis()->SetLabelFont(132);
   h3_tot__1->GetYaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetYaxis()->SetLabelSize(0.06);
   h3_tot__1->GetYaxis()->SetTitleSize(0.072);
   h3_tot__1->GetYaxis()->SetTitleOffset(0.8);
   h3_tot__1->GetYaxis()->SetTitleFont(132);
   h3_tot__1->GetZaxis()->SetLabelFont(42);
   h3_tot__1->GetZaxis()->SetLabelSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleFont(42);
   h3_tot__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.75,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   invMass_1->Modified();
   invMass->cd();
   invMass->Modified();
   invMass->cd();
   invMass->SetSelected(invMass);
}


==> figs/fig4e.C <==
{
//=========Macro generated from canvas: invMass/
//=========  (Thu Feb 14 12:55:47 2019) by ROOT version5.34/10
   TCanvas *invMass = new TCanvas("invMass", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   invMass->SetHighLightColor(2);
   invMass->Range(0,0,1,1);
   invMass->SetFillColor(0);
   invMass->SetBorderMode(0);
   invMass->SetBorderSize(2);
   invMass->SetTickx(1);
   invMass->SetTicky(1);
   invMass->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: invMass_1
   TPad *invMass_1 = new TPad("invMass_1", "invMass_1",0,0.03,1,1);
   invMass_1->Draw();
   invMass_1->cd();
   invMass_1->Range(-0.2469136,-9.512195,5.802469,63.65854);
   invMass_1->SetFillColor(0);
   invMass_1->SetBorderMode(0);
   invMass_1->SetBorderSize(2);
   invMass_1->SetTickx(1);
   invMass_1->SetTicky(1);
   invMass_1->SetLeftMargin(0.14);
   invMass_1->SetRightMargin(0.05);
   invMass_1->SetTopMargin(0.05);
   invMass_1->SetBottomMargin(0.13);
   invMass_1->SetFrameBorderMode(0);
   invMass_1->SetFrameBorderMode(0);
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.6,5.5);
   h3_tot->SetBinContent(4,4);
   h3_tot->SetBinContent(5,5);
   h3_tot->SetBinContent(6,3);
   h3_tot->SetBinContent(7,5);
   h3_tot->SetBinContent(8,6);
   h3_tot->SetBinContent(9,7);
   h3_tot->SetBinContent(10,2);
   h3_tot->SetBinContent(11,6);
   h3_tot->SetBinContent(12,11);
   h3_tot->SetBinContent(13,13);
   h3_tot->SetBinContent(14,18);
   h3_tot->SetBinContent(15,12);
   h3_tot->SetBinContent(16,23);
   h3_tot->SetBinContent(17,20);
   h3_tot->SetBinContent(18,21);
   h3_tot->SetBinContent(19,32);
   h3_tot->SetBinContent(20,36);
   h3_tot->SetBinContent(21,29);
   h3_tot->SetBinContent(22,30);
   h3_tot->SetBinContent(23,24);
   h3_tot->SetBinContent(24,22);
   h3_tot->SetBinContent(25,30);
   h3_tot->SetBinContent(26,22);
   h3_tot->SetBinContent(27,21);
   h3_tot->SetBinContent(28,18);
   h3_tot->SetBinContent(29,28);
   h3_tot->SetBinContent(30,25);
   h3_tot->SetBinContent(31,20);
   h3_tot->SetBinContent(32,17);
   h3_tot->SetBinContent(33,7);
   h3_tot->SetMaximum(60);
   h3_tot->SetEntries(517);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K}^{+}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EP");
   
   TH1F *h1_tot = new TH1F("h1_tot","",70,0.6,5.5);
   h1_tot->SetBinContent(6,1.067811);
   h1_tot->SetBinContent(7,3.070567);
   h1_tot->SetBinContent(8,3.292761);
   h1_tot->SetBinContent(9,3.298964);
   h1_tot->SetBinContent(10,3.433954);
   h1_tot->SetBinContent(11,3.748524);
   h1_tot->SetBinContent(12,4.107487);
   h1_tot->SetBinContent(13,4.196878);
   h1_tot->SetBinContent(14,4.262885);
   h1_tot->SetBinContent(15,4.322492);
   h1_tot->SetBinContent(16,4.515884);
   h1_tot->SetBinContent(17,4.426077);
   h1_tot->SetBinContent(18,3.229776);
   h1_tot->SetBinContent(19,2.590207);
   h1_tot->SetBinContent(20,1.032011);
   h1_tot->SetBinContent(21,9.846525);
   h1_tot->SetBinContent(22,10.96008);
   h1_tot->SetBinContent(23,11.7262);
   h1_tot->SetBinContent(24,12.23868);
   h1_tot->SetBinContent(25,12.3329);
   h1_tot->SetBinContent(26,12.40471);
   h1_tot->SetBinContent(27,12.43892);
   h1_tot->SetBinContent(28,12.46612);
   h1_tot->SetBinContent(29,12.45432);
   h1_tot->SetBinContent(30,12.59554);
   h1_tot->SetBinContent(31,12.73717);
   h1_tot->SetBinContent(32,12.82238);
   h1_tot->SetBinContent(33,13.5386);
   h1_tot->SetBinContent(34,14.62542);
   h1_tot->SetBinContent(35,17.18725);
   h1_tot->SetBinContent(36,22.54854);
   h1_tot->SetBinContent(37,27.90936);
   h1_tot->SetBinContent(38,30.54819);
   h1_tot->SetBinContent(39,31.6571);
   h1_tot->SetBinContent(40,32.12579);
   h1_tot->SetBinContent(41,32.31258);
   h1_tot->SetBinContent(42,31.61163);
   h1_tot->SetBinContent(43,31.06296);
   h1_tot->SetBinContent(44,30.17418);
   h1_tot->SetBinContent(45,29.7111);
   h1_tot->SetBinContent(46,29.00559);
   h1_tot->SetBinContent(47,28.13129);
   h1_tot->SetBinContent(48,27.047);
   h1_tot->SetBinContent(49,26.57098);
   h1_tot->SetBinContent(50,25.63334);
   h1_tot->SetBinContent(51,25.09018);
   h1_tot->SetBinContent(52,24.77495);
   h1_tot->SetBinContent(53,24.28299);
   h1_tot->SetBinContent(54,24.63875);
   h1_tot->SetBinContent(55,24.17434);
   h1_tot->SetBinContent(56,24.75149);
   h1_tot->SetBinContent(57,24.80085);
   h1_tot->SetBinContent(58,25.1618);
   h1_tot->SetBinContent(59,25.81115);
   h1_tot->SetBinContent(60,25.2055);
   h1_tot->SetBinContent(61,23.56328);
   h1_tot->SetBinContent(62,19.51194);
   h1_tot->SetBinContent(63,16.7763);
   h1_tot->SetBinContent(64,21.94556);
   h1_tot->SetBinContent(65,19.4039);
   h1_tot->SetBinContent(66,14.4619);
   h1_tot->SetBinContent(67,0.5660047);
   h1_tot->SetEntries(5209992);
   h1_tot->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   h1_tot->SetLineColor(ci);
   h1_tot->SetLineWidth(3);
   h1_tot->GetXaxis()->SetLabelFont(42);
   h1_tot->GetXaxis()->SetLabelSize(0.035);
   h1_tot->GetXaxis()->SetTitleSize(0.035);
   h1_tot->GetXaxis()->SetTitleFont(42);
   h1_tot->GetYaxis()->SetLabelFont(42);
   h1_tot->GetYaxis()->SetLabelSize(0.035);
   h1_tot->GetYaxis()->SetTitleSize(0.035);
   h1_tot->GetYaxis()->SetTitleFont(42);
   h1_tot->GetZaxis()->SetLabelFont(42);
   h1_tot->GetZaxis()->SetLabelSize(0.035);
   h1_tot->GetZaxis()->SetTitleSize(0.035);
   h1_tot->GetZaxis()->SetTitleFont(42);
   h1_tot->Draw("Lsame");
   
   TH1F *h2_tot = new TH1F("h2_tot","",70,0.6,5.5);
   h2_tot->SetBinContent(6,0.6752053);
   h2_tot->SetBinContent(7,1.854604);
   h2_tot->SetBinContent(8,1.936005);
   h2_tot->SetBinContent(9,1.906006);
   h2_tot->SetBinContent(10,1.930409);
   h2_tot->SetBinContent(11,1.978813);
   h2_tot->SetBinContent(12,2.054014);
   h2_tot->SetBinContent(13,2.007017);
   h2_tot->SetBinContent(14,2.047416);
   h2_tot->SetBinContent(15,2.125818);
   h2_tot->SetBinContent(16,2.300824);
   h2_tot->SetBinContent(17,2.252619);
   h2_tot->SetBinContent(18,1.455618);
   h2_tot->SetBinContent(19,0.9166086);
   h2_tot->SetBinContent(20,0.3498001);
   h2_tot->SetBinContent(21,2.494612);
   h2_tot->SetBinContent(22,2.613806);
   h2_tot->SetBinContent(23,2.799196);
   h2_tot->SetBinContent(24,2.979982);
   h2_tot->SetBinContent(25,2.928193);
   h2_tot->SetBinContent(26,3.022182);
   h2_tot->SetBinContent(27,2.969992);
   h2_tot->SetBinContent(28,2.903591);
   h2_tot->SetBinContent(29,2.821001);
   h2_tot->SetBinContent(30,2.877593);
   h2_tot->SetBinContent(31,2.820995);
   h2_tot->SetBinContent(32,2.771796);
   h2_tot->SetBinContent(33,2.801195);
   h2_tot->SetBinContent(34,2.815792);
   h2_tot->SetBinContent(35,2.895182);
   h2_tot->SetBinContent(36,2.855384);
   h2_tot->SetBinContent(37,2.978972);
   h2_tot->SetBinContent(38,3.034767);
   h2_tot->SetBinContent(39,3.060563);
   h2_tot->SetBinContent(40,3.121757);
   h2_tot->SetBinContent(41,3.198751);
   h2_tot->SetBinContent(42,3.146759);
   h2_tot->SetBinContent(43,3.305748);
   h2_tot->SetBinContent(44,3.247353);
   h2_tot->SetBinContent(45,3.309952);
   h2_tot->SetBinContent(46,3.253957);
   h2_tot->SetBinContent(47,3.193763);
   h2_tot->SetBinContent(48,3.205961);
   h2_tot->SetBinContent(49,3.114561);
   h2_tot->SetBinContent(50,3.029964);
   h2_tot->SetBinContent(51,2.957764);
   h2_tot->SetBinContent(52,2.893571);
   h2_tot->SetBinContent(53,2.871572);
   h2_tot->SetBinContent(54,2.761979);
   h2_tot->SetBinContent(55,2.673186);
   h2_tot->SetBinContent(56,2.608392);
   h2_tot->SetBinContent(57,2.469406);
   h2_tot->SetBinContent(58,2.30422);
   h2_tot->SetBinContent(59,2.296618);
   h2_tot->SetBinContent(60,2.03402);
   h2_tot->SetBinContent(61,1.588413);
   h2_tot->SetBinContent(62,1.241214);
   h2_tot->SetBinContent(63,0.9890102);
   h2_tot->SetBinContent(64,0.9286097);
   h2_tot->SetBinContent(65,0.9796108);
   h2_tot->SetBinContent(66,0.7594078);
   h2_tot->SetBinContent(67,0.06079996);
   h2_tot->SetEntries(738912);
   h2_tot->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   h2_tot->SetLineColor(ci);
   h2_tot->SetLineStyle(2);
   h2_tot->SetLineWidth(3);
   h2_tot->GetXaxis()->SetLabelFont(42);
   h2_tot->GetXaxis()->SetLabelSize(0.035);
   h2_tot->GetXaxis()->SetTitleSize(0.035);
   h2_tot->GetXaxis()->SetTitleFont(42);
   h2_tot->GetYaxis()->SetLabelFont(42);
   h2_tot->GetYaxis()->SetLabelSize(0.035);
   h2_tot->GetYaxis()->SetTitleSize(0.035);
   h2_tot->GetYaxis()->SetTitleFont(42);
   h2_tot->GetZaxis()->SetLabelFont(42);
   h2_tot->GetZaxis()->SetLabelSize(0.035);
   h2_tot->GetZaxis()->SetTitleSize(0.035);
   h2_tot->GetZaxis()->SetTitleFont(42);
   h2_tot->Draw("Lsame");
   
   TH1F *h2b_tot = new TH1F("h2b_tot","",70,0.6,5.5);
   h2b_tot->SetBinContent(6,0.3246004);
   h2b_tot->SetBinContent(7,0.7760062);
   h2b_tot->SetBinContent(8,0.6722047);
   h2b_tot->SetBinContent(9,0.5740032);
   h2b_tot->SetBinContent(10,0.5428026);
   h2b_tot->SetBinContent(11,0.6118038);
   h2b_tot->SetBinContent(12,0.6780047);
   h2b_tot->SetBinContent(13,0.697405);
   h2b_tot->SetBinContent(14,0.6300039);
   h2b_tot->SetBinContent(15,0.5548027);
   h2b_tot->SetBinContent(16,0.4568014);
   h2b_tot->SetBinContent(17,0.3522005);
   h2b_tot->SetBinContent(18,0.2085999);
   h2b_tot->SetBinContent(19,0.1013999);
   h2b_tot->SetBinContent(20,0.0316);
   h2b_tot->SetBinContent(21,0.2784002);
   h2b_tot->SetBinContent(22,0.2770001);
   h2b_tot->SetBinContent(23,0.3318003);
   h2b_tot->SetBinContent(24,0.3612005);
   h2b_tot->SetBinContent(25,0.3962009);
   h2b_tot->SetBinContent(26,0.4050012);
   h2b_tot->SetBinContent(27,0.4234012);
   h2b_tot->SetBinContent(28,0.4322014);
   h2b_tot->SetBinContent(29,0.4466015);
   h2b_tot->SetBinContent(30,0.4668016);
   h2b_tot->SetBinContent(31,0.494002);
   h2b_tot->SetBinContent(32,0.5142022);
   h2b_tot->SetBinContent(33,0.5340025);
   h2b_tot->SetBinContent(34,0.570003);
   h2b_tot->SetBinContent(35,0.6118038);
   h2b_tot->SetBinContent(36,0.6352041);
   h2b_tot->SetBinContent(37,0.6650046);
   h2b_tot->SetBinContent(38,0.7118053);
   h2b_tot->SetBinContent(39,0.7040052);
   h2b_tot->SetBinContent(40,0.7076052);
   h2b_tot->SetBinContent(41,0.7396057);
   h2b_tot->SetBinContent(42,0.7630061);
   h2b_tot->SetBinContent(43,0.7684062);
   h2b_tot->SetBinContent(44,0.7826064);
   h2b_tot->SetBinContent(45,0.8302072);
   h2b_tot->SetBinContent(46,0.8480074);
   h2b_tot->SetBinContent(47,0.8272071);
   h2b_tot->SetBinContent(48,0.7914065);
   h2b_tot->SetBinContent(49,0.7902065);
   h2b_tot->SetBinContent(50,0.7852064);
   h2b_tot->SetBinContent(51,0.7642061);
   h2b_tot->SetBinContent(52,0.7388057);
   h2b_tot->SetBinContent(53,0.7154053);
   h2b_tot->SetBinContent(54,0.7312055);
   h2b_tot->SetBinContent(55,0.7180052);
   h2b_tot->SetBinContent(56,0.7858064);
   h2b_tot->SetBinContent(57,0.8430074);
   h2b_tot->SetBinContent(58,0.8858081);
   h2b_tot->SetBinContent(59,0.9354089);
   h2b_tot->SetBinContent(60,0.9626094);
   h2b_tot->SetBinContent(61,0.8552076);
   h2b_tot->SetBinContent(62,0.7524059);
   h2b_tot->SetBinContent(63,0.5716031);
   h2b_tot->SetBinContent(64,0.5214025);
   h2b_tot->SetBinContent(65,0.522803);
   h2b_tot->SetBinContent(66,0.4864032);
   h2b_tot->SetBinContent(67,0.04339998);
   h2b_tot->SetEntries(184688);
   h2b_tot->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   h2b_tot->SetLineColor(ci);
   h2b_tot->SetLineStyle(4);
   h2b_tot->SetLineWidth(3);
   h2b_tot->GetXaxis()->SetLabelFont(42);
   h2b_tot->GetXaxis()->SetLabelSize(0.035);
   h2b_tot->GetXaxis()->SetTitleSize(0.035);
   h2b_tot->GetXaxis()->SetTitleFont(42);
   h2b_tot->GetYaxis()->SetLabelFont(42);
   h2b_tot->GetYaxis()->SetLabelSize(0.035);
   h2b_tot->GetYaxis()->SetTitleSize(0.035);
   h2b_tot->GetYaxis()->SetTitleFont(42);
   h2b_tot->GetZaxis()->SetLabelFont(42);
   h2b_tot->GetZaxis()->SetLabelSize(0.035);
   h2b_tot->GetZaxis()->SetTitleSize(0.035);
   h2b_tot->GetZaxis()->SetTitleFont(42);
   h2b_tot->Draw("Lsame");
   
   TH1F *h_tot_K892_c = new TH1F("h_tot_K892_c","",70,0.6,5.5);
   h_tot_K892_c->SetBinContent(6,0.0031554);
   h_tot_K892_c->SetBinContent(7,0.0186379);
   h_tot_K892_c->SetBinContent(8,0.02520114);
   h_tot_K892_c->SetBinContent(9,0.02646329);
   h_tot_K892_c->SetBinContent(10,0.0348356);
   h_tot_K892_c->SetBinContent(11,0.05179054);
   h_tot_K892_c->SetBinContent(12,0.05153811);
   h_tot_K892_c->SetBinContent(13,0.05923722);
   h_tot_K892_c->SetBinContent(14,0.06331816);
   h_tot_K892_c->SetBinContent(15,0.06710462);
   h_tot_K892_c->SetBinContent(16,0.06962892);
   h_tot_K892_c->SetBinContent(17,0.0665577);
   h_tot_K892_c->SetBinContent(18,0.05768057);
   h_tot_K892_c->SetBinContent(19,0.04998146);
   h_tot_K892_c->SetBinContent(20,0.01720745);
   h_tot_K892_c->SetBinContent(21,0.1528471);
   h_tot_K892_c->SetBinContent(22,0.1852428);
   h_tot_K892_c->SetBinContent(23,0.2350151);
   h_tot_K892_c->SetBinContent(24,0.2833151);
   h_tot_K892_c->SetBinContent(25,0.3318255);
   h_tot_K892_c->SetBinContent(26,0.4109234);
   h_tot_K892_c->SetBinContent(27,0.4773113);
   h_tot_K892_c->SetBinContent(28,0.5923333);
   h_tot_K892_c->SetBinContent(29,0.7242684);
   h_tot_K892_c->SetBinContent(30,0.9170362);
   h_tot_K892_c->SetBinContent(31,1.172245);
   h_tot_K892_c->SetBinContent(32,1.545087);
   h_tot_K892_c->SetBinContent(33,2.132832);
   h_tot_K892_c->SetBinContent(34,3.361393);
   h_tot_K892_c->SetBinContent(35,5.690317);
   h_tot_K892_c->SetBinContent(36,9.944943);
   h_tot_K892_c->SetBinContent(37,13.62903);
   h_tot_K892_c->SetBinContent(38,14.62012);
   h_tot_K892_c->SetBinContent(39,14.3252);
   h_tot_K892_c->SetBinContent(40,13.38453);
   h_tot_K892_c->SetBinContent(41,12.13789);
   h_tot_K892_c->SetBinContent(42,10.6557);
   h_tot_K892_c->SetBinContent(43,9.268574);
   h_tot_K892_c->SetBinContent(44,7.841641);
   h_tot_K892_c->SetBinContent(45,6.532585);
   h_tot_K892_c->SetBinContent(46,5.135397);
   h_tot_K892_c->SetBinContent(47,3.95061);
   h_tot_K892_c->SetBinContent(48,2.823779);
   h_tot_K892_c->SetBinContent(49,1.954209);
   h_tot_K892_c->SetBinContent(50,1.198589);
   h_tot_K892_c->SetBinContent(51,0.6264091);
   h_tot_K892_c->SetBinContent(52,0.3117145);
   h_tot_K892_c->SetBinContent(53,0.1957189);
   h_tot_K892_c->SetBinContent(54,0.2523493);
   h_tot_K892_c->SetBinContent(55,0.4821908);
   h_tot_K892_c->SetBinContent(56,0.8893564);
   h_tot_K892_c->SetBinContent(57,1.365902);
   h_tot_K892_c->SetBinContent(58,2.004906);
   h_tot_K892_c->SetBinContent(59,2.69256);
   h_tot_K892_c->SetBinContent(60,3.258042);
   h_tot_K892_c->SetBinContent(61,3.852855);
   h_tot_K892_c->SetBinContent(62,4.171534);
   h_tot_K892_c->SetBinContent(63,3.329117);
   h_tot_K892_c->SetBinContent(64,3.878441);
   h_tot_K892_c->SetBinContent(65,3.717214);
   h_tot_K892_c->SetBinContent(66,2.935364);
   h_tot_K892_c->SetBinContent(67,0.06681001);
   h_tot_K892_c->SetEntries(4286392);
   h_tot_K892_c->SetStats(0);

   ci = TColor::GetColor("#9966cc");
   h_tot_K892_c->SetLineColor(ci);
   h_tot_K892_c->SetLineStyle(6);
   h_tot_K892_c->SetLineWidth(3);
   h_tot_K892_c->GetXaxis()->SetLabelFont(42);
   h_tot_K892_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleFont(42);
   h_tot_K892_c->Draw("Lsame");
   
   TH1F *h_tot_K892_n = new TH1F("h_tot_K892_n","",70,0.6,5.5);
   h_tot_K892_n->SetBinContent(6,0.002645789);
   h_tot_K892_n->SetBinContent(7,0.01292132);
   h_tot_K892_n->SetBinContent(8,0.01909484);
   h_tot_K892_n->SetBinContent(9,0.02137146);
   h_tot_K892_n->SetBinContent(10,0.02600671);
   h_tot_K892_n->SetBinContent(11,0.02988309);
   h_tot_K892_n->SetBinContent(12,0.03105215);
   h_tot_K892_n->SetBinContent(13,0.03862028);
   h_tot_K892_n->SetBinContent(14,0.0386613);
   h_tot_K892_n->SetBinContent(15,0.04087637);
   h_tot_K892_n->SetBinContent(16,0.04885468);
   h_tot_K892_n->SetBinContent(17,0.05271054);
   h_tot_K892_n->SetBinContent(18,0.04286582);
   h_tot_K892_n->SetBinContent(19,0.03484647);
   h_tot_K892_n->SetBinContent(20,0.01060368);
   h_tot_K892_n->SetBinContent(21,0.08827426);
   h_tot_K892_n->SetBinContent(22,0.1086203);
   h_tot_K892_n->SetBinContent(23,0.1204137);
   h_tot_K892_n->SetBinContent(24,0.1413956);
   h_tot_K892_n->SetBinContent(25,0.1603881);
   h_tot_K892_n->SetBinContent(26,0.1966502);
   h_tot_K892_n->SetBinContent(27,0.224791);
   h_tot_K892_n->SetBinContent(28,0.2688285);
   h_tot_K892_n->SetBinContent(29,0.3406384);
   h_tot_K892_n->SetBinContent(30,0.4065582);
   h_tot_K892_n->SetBinContent(31,0.4991772);
   h_tot_K892_n->SetBinContent(32,0.6817084);
   h_tot_K892_n->SetBinContent(33,0.9525245);
   h_tot_K892_n->SetBinContent(34,1.513164);
   h_tot_K892_n->SetBinContent(35,2.736166);
   h_tot_K892_n->SetBinContent(36,4.384811);
   h_tot_K892_n->SetBinContent(37,5.292134);
   h_tot_K892_n->SetBinContent(38,5.579579);
   h_tot_K892_n->SetBinContent(39,5.551673);
   h_tot_K892_n->SetBinContent(40,5.395597);
   h_tot_K892_n->SetBinContent(41,5.098104);
   h_tot_K892_n->SetBinContent(42,4.6057);
   h_tot_K892_n->SetBinContent(43,4.039729);
   h_tot_K892_n->SetBinContent(44,3.450444);
   h_tot_K892_n->SetBinContent(45,2.871124);
   h_tot_K892_n->SetBinContent(46,2.313948);
   h_tot_K892_n->SetBinContent(47,1.792162);
   h_tot_K892_n->SetBinContent(48,1.298439);
   h_tot_K892_n->SetBinContent(49,0.878845);
   h_tot_K892_n->SetBinContent(50,0.5282024);
   h_tot_K892_n->SetBinContent(51,0.3052771);
   h_tot_K892_n->SetBinContent(52,0.1567368);
   h_tot_K892_n->SetBinContent(53,0.1168652);
   h_tot_K892_n->SetBinContent(54,0.1818621);
   h_tot_K892_n->SetBinContent(55,0.3540531);
   h_tot_K892_n->SetBinContent(56,0.6423901);
   h_tot_K892_n->SetBinContent(57,1.046332);
   h_tot_K892_n->SetBinContent(58,1.533934);
   h_tot_K892_n->SetBinContent(59,2.076368);
   h_tot_K892_n->SetBinContent(60,2.608303);
   h_tot_K892_n->SetBinContent(61,3.155165);
   h_tot_K892_n->SetBinContent(62,3.427212);
   h_tot_K892_n->SetBinContent(63,1.589665);
   h_tot_K892_n->SetBinContent(64,3.378926);
   h_tot_K892_n->SetBinContent(65,3.08822);
   h_tot_K892_n->SetBinContent(66,2.210063);
   h_tot_K892_n->SetBinContent(67,0.05461776);
   h_tot_K892_n->SetEntries(4286392);
   h_tot_K892_n->SetStats(0);

   ci = TColor::GetColor("#009999");
   h_tot_K892_n->SetLineColor(ci);
   h_tot_K892_n->SetLineStyle(4);
   h_tot_K892_n->SetLineWidth(3);
   h_tot_K892_n->GetXaxis()->SetLabelFont(42);
   h_tot_K892_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleFont(42);
   h_tot_K892_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_c = new TH1F("h_tot_K1430_0_c","",70,0.6,5.5);
   h_tot_K1430_0_c->SetBinContent(6,0.007621049);
   h_tot_K1430_0_c->SetBinContent(7,0.03341538);
   h_tot_K1430_0_c->SetBinContent(8,0.06339718);
   h_tot_K1430_0_c->SetBinContent(9,0.07729939);
   h_tot_K1430_0_c->SetBinContent(10,0.1069463);
   h_tot_K1430_0_c->SetBinContent(11,0.119006);
   h_tot_K1430_0_c->SetBinContent(12,0.1715999);
   h_tot_K1430_0_c->SetBinContent(13,0.1995718);
   h_tot_K1430_0_c->SetBinContent(14,0.214144);
   h_tot_K1430_0_c->SetBinContent(15,0.2333222);
   h_tot_K1430_0_c->SetBinContent(16,0.2272086);
   h_tot_K1430_0_c->SetBinContent(17,0.2331547);
   h_tot_K1430_0_c->SetBinContent(18,0.1961381);
   h_tot_K1430_0_c->SetBinContent(19,0.2480617);
   h_tot_K1430_0_c->SetBinContent(20,0.1141486);
   h_tot_K1430_0_c->SetBinContent(21,1.450137);
   h_tot_K1430_0_c->SetBinContent(22,2.030821);
   h_tot_K1430_0_c->SetBinContent(23,2.506239);
   h_tot_K1430_0_c->SetBinContent(24,3.078298);
   h_tot_K1430_0_c->SetBinContent(25,3.525945);
   h_tot_K1430_0_c->SetBinContent(26,3.946785);
   h_tot_K1430_0_c->SetBinContent(27,4.491571);
   h_tot_K1430_0_c->SetBinContent(28,4.930161);
   h_tot_K1430_0_c->SetBinContent(29,5.498408);
   h_tot_K1430_0_c->SetBinContent(30,5.960645);
   h_tot_K1430_0_c->SetBinContent(31,6.493915);
   h_tot_K1430_0_c->SetBinContent(32,7.032959);
   h_tot_K1430_0_c->SetBinContent(33,7.486034);
   h_tot_K1430_0_c->SetBinContent(34,7.956811);
   h_tot_K1430_0_c->SetBinContent(35,8.372231);
   h_tot_K1430_0_c->SetBinContent(36,8.80964);
   h_tot_K1430_0_c->SetBinContent(37,9.245871);
   h_tot_K1430_0_c->SetBinContent(38,9.809433);
   h_tot_K1430_0_c->SetBinContent(39,10.11968);
   h_tot_K1430_0_c->SetBinContent(40,10.45538);
   h_tot_K1430_0_c->SetBinContent(41,10.88128);
   h_tot_K1430_0_c->SetBinContent(42,11.13457);
   h_tot_K1430_0_c->SetBinContent(43,11.3684);
   h_tot_K1430_0_c->SetBinContent(44,11.63015);
   h_tot_K1430_0_c->SetBinContent(45,11.82714);
   h_tot_K1430_0_c->SetBinContent(46,11.99112);
   h_tot_K1430_0_c->SetBinContent(47,12.06343);
   h_tot_K1430_0_c->SetBinContent(48,12.18746);
   h_tot_K1430_0_c->SetBinContent(49,12.04366);
   h_tot_K1430_0_c->SetBinContent(50,11.73835);
   h_tot_K1430_0_c->SetBinContent(51,11.60261);
   h_tot_K1430_0_c->SetBinContent(52,11.11153);
   h_tot_K1430_0_c->SetBinContent(53,10.78087);
   h_tot_K1430_0_c->SetBinContent(54,10.38948);
   h_tot_K1430_0_c->SetBinContent(55,9.909794);
   h_tot_K1430_0_c->SetBinContent(56,9.47801);
   h_tot_K1430_0_c->SetBinContent(57,8.923884);
   h_tot_K1430_0_c->SetBinContent(58,8.402008);
   h_tot_K1430_0_c->SetBinContent(59,7.784562);
   h_tot_K1430_0_c->SetBinContent(60,6.962837);
   h_tot_K1430_0_c->SetBinContent(61,5.984014);
   h_tot_K1430_0_c->SetBinContent(62,4.53897);
   h_tot_K1430_0_c->SetBinContent(63,3.810396);
   h_tot_K1430_0_c->SetBinContent(64,3.191018);
   h_tot_K1430_0_c->SetBinContent(65,2.540323);
   h_tot_K1430_0_c->SetBinContent(66,1.262547);
   h_tot_K1430_0_c->SetBinContent(67,0.01993198);
   h_tot_K1430_0_c->SetEntries(4286392);
   h_tot_K1430_0_c->SetStats(0);

   ci = TColor::GetColor("#996633");
   h_tot_K1430_0_c->SetLineColor(ci);
   h_tot_K1430_0_c->SetLineStyle(3);
   h_tot_K1430_0_c->SetLineWidth(3);
   h_tot_K1430_0_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_n = new TH1F("h_tot_K1430_0_n","",70,0.6,5.5);
   h_tot_K1430_0_n->SetBinContent(6,0.007727309);
   h_tot_K1430_0_n->SetBinContent(7,0.0365353);
   h_tot_K1430_0_n->SetBinContent(8,0.06771571);
   h_tot_K1430_0_n->SetBinContent(9,0.07937448);
   h_tot_K1430_0_n->SetBinContent(10,0.1042509);
   h_tot_K1430_0_n->SetBinContent(11,0.1144861);
   h_tot_K1430_0_n->SetBinContent(12,0.1465475);
   h_tot_K1430_0_n->SetBinContent(13,0.1996892);
   h_tot_K1430_0_n->SetBinContent(14,0.213246);
   h_tot_K1430_0_n->SetBinContent(15,0.237038);
   h_tot_K1430_0_n->SetBinContent(16,0.2515436);
   h_tot_K1430_0_n->SetBinContent(17,0.2512724);
   h_tot_K1430_0_n->SetBinContent(18,0.214466);
   h_tot_K1430_0_n->SetBinContent(19,0.2215834);
   h_tot_K1430_0_n->SetBinContent(20,0.0904232);
   h_tot_K1430_0_n->SetBinContent(21,1.022573);
   h_tot_K1430_0_n->SetBinContent(22,1.335379);
   h_tot_K1430_0_n->SetBinContent(23,1.661186);
   h_tot_K1430_0_n->SetBinContent(24,2.012598);
   h_tot_K1430_0_n->SetBinContent(25,2.434415);
   h_tot_K1430_0_n->SetBinContent(26,2.77795);
   h_tot_K1430_0_n->SetBinContent(27,3.13004);
   h_tot_K1430_0_n->SetBinContent(28,3.52715);
   h_tot_K1430_0_n->SetBinContent(29,3.99068);
   h_tot_K1430_0_n->SetBinContent(30,4.400177);
   h_tot_K1430_0_n->SetBinContent(31,4.807243);
   h_tot_K1430_0_n->SetBinContent(32,5.28521);
   h_tot_K1430_0_n->SetBinContent(33,5.658385);
   h_tot_K1430_0_n->SetBinContent(34,6.008452);
   h_tot_K1430_0_n->SetBinContent(35,6.382967);
   h_tot_K1430_0_n->SetBinContent(36,6.856837);
   h_tot_K1430_0_n->SetBinContent(37,7.2152);
   h_tot_K1430_0_n->SetBinContent(38,7.490751);
   h_tot_K1430_0_n->SetBinContent(39,7.738525);
   h_tot_K1430_0_n->SetBinContent(40,7.89414);
   h_tot_K1430_0_n->SetBinContent(41,8.188825);
   h_tot_K1430_0_n->SetBinContent(42,8.446817);
   h_tot_K1430_0_n->SetBinContent(43,8.534655);
   h_tot_K1430_0_n->SetBinContent(44,8.572762);
   h_tot_K1430_0_n->SetBinContent(45,8.719452);
   h_tot_K1430_0_n->SetBinContent(46,8.938541);
   h_tot_K1430_0_n->SetBinContent(47,9.011509);
   h_tot_K1430_0_n->SetBinContent(48,9.006687);
   h_tot_K1430_0_n->SetBinContent(49,9.162674);
   h_tot_K1430_0_n->SetBinContent(50,9.128428);
   h_tot_K1430_0_n->SetBinContent(51,9.107973);
   h_tot_K1430_0_n->SetBinContent(52,9.097663);
   h_tot_K1430_0_n->SetBinContent(53,9.119814);
   h_tot_K1430_0_n->SetBinContent(54,9.019871);
   h_tot_K1430_0_n->SetBinContent(55,8.890129);
   h_tot_K1430_0_n->SetBinContent(56,8.844701);
   h_tot_K1430_0_n->SetBinContent(57,8.723825);
   h_tot_K1430_0_n->SetBinContent(58,8.534245);
   h_tot_K1430_0_n->SetBinContent(59,7.968604);
   h_tot_K1430_0_n->SetBinContent(60,7.551925);
   h_tot_K1430_0_n->SetBinContent(61,6.128934);
   h_tot_K1430_0_n->SetBinContent(62,4.41094);
   h_tot_K1430_0_n->SetBinContent(63,3.883507);
   h_tot_K1430_0_n->SetBinContent(64,3.642031);
   h_tot_K1430_0_n->SetBinContent(65,2.736726);
   h_tot_K1430_0_n->SetBinContent(66,1.287843);
   h_tot_K1430_0_n->SetBinContent(67,0.0192505);
   h_tot_K1430_0_n->SetEntries(4286392);
   h_tot_K1430_0_n->SetStats(0);

   ci = TColor::GetColor("#00cc66");
   h_tot_K1430_0_n->SetLineColor(ci);
   h_tot_K1430_0_n->SetLineStyle(5);
   h_tot_K1430_0_n->SetLineWidth(3);
   h_tot_K1430_0_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_c = new TH1F("h_tot_K1430_2_c","",70,0.6,5.5);
   h_tot_K1430_2_c->SetBinContent(6,0.001394937);
   h_tot_K1430_2_c->SetBinContent(7,0.0101117);
   h_tot_K1430_2_c->SetBinContent(8,0.01553719);
   h_tot_K1430_2_c->SetBinContent(9,0.01878992);
   h_tot_K1430_2_c->SetBinContent(10,0.02410614);
   h_tot_K1430_2_c->SetBinContent(11,0.02973733);
   h_tot_K1430_2_c->SetBinContent(12,0.03557424);
   h_tot_K1430_2_c->SetBinContent(13,0.03838982);
   h_tot_K1430_2_c->SetBinContent(14,0.03972695);
   h_tot_K1430_2_c->SetBinContent(15,0.05300101);
   h_tot_K1430_2_c->SetBinContent(16,0.06030335);
   h_tot_K1430_2_c->SetBinContent(17,0.08505781);
   h_tot_K1430_2_c->SetBinContent(18,0.1145305);
   h_tot_K1430_2_c->SetBinContent(19,0.2764989);
   h_tot_K1430_2_c->SetBinContent(20,0.1298436);
   h_tot_K1430_2_c->SetBinContent(21,1.417188);
   h_tot_K1430_2_c->SetBinContent(22,1.400967);
   h_tot_K1430_2_c->SetBinContent(23,1.291061);
   h_tot_K1430_2_c->SetBinContent(24,1.119177);
   h_tot_K1430_2_c->SetBinContent(25,0.9591092);
   h_tot_K1430_2_c->SetBinContent(26,0.7889557);
   h_tot_K1430_2_c->SetBinContent(27,0.6317499);
   h_tot_K1430_2_c->SetBinContent(28,0.4887222);
   h_tot_K1430_2_c->SetBinContent(29,0.3668168);
   h_tot_K1430_2_c->SetBinContent(30,0.252388);
   h_tot_K1430_2_c->SetBinContent(31,0.1641795);
   h_tot_K1430_2_c->SetBinContent(32,0.0982288);
   h_tot_K1430_2_c->SetBinContent(33,0.05736574);
   h_tot_K1430_2_c->SetBinContent(34,0.0469265);
   h_tot_K1430_2_c->SetBinContent(35,0.06055412);
   h_tot_K1430_2_c->SetBinContent(36,0.100042);
   h_tot_K1430_2_c->SetBinContent(37,0.166025);
   h_tot_K1430_2_c->SetBinContent(38,0.2544065);
   h_tot_K1430_2_c->SetBinContent(39,0.3541312);
   h_tot_K1430_2_c->SetBinContent(40,0.4749431);
   h_tot_K1430_2_c->SetBinContent(41,0.5959957);
   h_tot_K1430_2_c->SetBinContent(42,0.7252541);
   h_tot_K1430_2_c->SetBinContent(43,0.8589603);
   h_tot_K1430_2_c->SetBinContent(44,0.9766538);
   h_tot_K1430_2_c->SetBinContent(45,1.062036);
   h_tot_K1430_2_c->SetBinContent(46,1.119705);
   h_tot_K1430_2_c->SetBinContent(47,1.160658);
   h_tot_K1430_2_c->SetBinContent(48,1.150343);
   h_tot_K1430_2_c->SetBinContent(49,1.124662);
   h_tot_K1430_2_c->SetBinContent(50,1.031615);
   h_tot_K1430_2_c->SetBinContent(51,0.9251768);
   h_tot_K1430_2_c->SetBinContent(52,0.7931851);
   h_tot_K1430_2_c->SetBinContent(53,0.637656);
   h_tot_K1430_2_c->SetBinContent(54,0.4903211);
   h_tot_K1430_2_c->SetBinContent(55,0.3300191);
   h_tot_K1430_2_c->SetBinContent(56,0.202206);
   h_tot_K1430_2_c->SetBinContent(57,0.09752189);
   h_tot_K1430_2_c->SetBinContent(58,0.04164245);
   h_tot_K1430_2_c->SetBinContent(59,0.03390279);
   h_tot_K1430_2_c->SetBinContent(60,0.08249945);
   h_tot_K1430_2_c->SetBinContent(61,0.1668667);
   h_tot_K1430_2_c->SetBinContent(62,0.2918023);
   h_tot_K1430_2_c->SetBinContent(63,0.5107138);
   h_tot_K1430_2_c->SetBinContent(64,0.7019078);
   h_tot_K1430_2_c->SetBinContent(65,0.8061141);
   h_tot_K1430_2_c->SetBinContent(66,0.2106768);
   h_tot_K1430_2_c->SetBinContent(67,0.0005206907);
   h_tot_K1430_2_c->SetEntries(4286392);
   h_tot_K1430_2_c->SetStats(0);

   ci = TColor::GetColor("#ff00ff");
   h_tot_K1430_2_c->SetLineColor(ci);
   h_tot_K1430_2_c->SetLineStyle(7);
   h_tot_K1430_2_c->SetLineWidth(3);
   h_tot_K1430_2_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_n = new TH1F("h_tot_K1430_2_n","",70,0.6,5.5);
   h_tot_K1430_2_n->SetBinContent(6,0.004019937);
   h_tot_K1430_2_n->SetBinContent(7,0.02425915);
   h_tot_K1430_2_n->SetBinContent(8,0.03556094);
   h_tot_K1430_2_n->SetBinContent(9,0.03826421);
   h_tot_K1430_2_n->SetBinContent(10,0.04744135);
   h_tot_K1430_2_n->SetBinContent(11,0.0552517);
   h_tot_K1430_2_n->SetBinContent(12,0.06313196);
   h_tot_K1430_2_n->SetBinContent(13,0.07585017);
   h_tot_K1430_2_n->SetBinContent(14,0.07961071);
   h_tot_K1430_2_n->SetBinContent(15,0.09876294);
   h_tot_K1430_2_n->SetBinContent(16,0.1447989);
   h_tot_K1430_2_n->SetBinContent(17,0.2146072);
   h_tot_K1430_2_n->SetBinContent(18,0.2447345);
   h_tot_K1430_2_n->SetBinContent(19,0.4196905);
   h_tot_K1430_2_n->SetBinContent(20,0.1707751);
   h_tot_K1430_2_n->SetBinContent(21,1.589845);
   h_tot_K1430_2_n->SetBinContent(22,1.590575);
   h_tot_K1430_2_n->SetBinContent(23,1.493621);
   h_tot_K1430_2_n->SetBinContent(24,1.381663);
   h_tot_K1430_2_n->SetBinContent(25,1.225107);
   h_tot_K1430_2_n->SetBinContent(26,1.049676);
   h_tot_K1430_2_n->SetBinContent(27,0.8524791);
   h_tot_K1430_2_n->SetBinContent(28,0.6814883);
   h_tot_K1430_2_n->SetBinContent(29,0.5013691);
   h_tot_K1430_2_n->SetBinContent(30,0.3517174);
   h_tot_K1430_2_n->SetBinContent(31,0.2261983);
   h_tot_K1430_2_n->SetBinContent(32,0.137985);
   h_tot_K1430_2_n->SetBinContent(33,0.08786029);
   h_tot_K1430_2_n->SetBinContent(34,0.07749619);
   h_tot_K1430_2_n->SetBinContent(35,0.1143938);
   h_tot_K1430_2_n->SetBinContent(36,0.1949037);
   h_tot_K1430_2_n->SetBinContent(37,0.3118626);
   h_tot_K1430_2_n->SetBinContent(38,0.4650055);
   h_tot_K1430_2_n->SetBinContent(39,0.6462648);
   h_tot_K1430_2_n->SetBinContent(40,0.8360664);
   h_tot_K1430_2_n->SetBinContent(41,1.037601);
   h_tot_K1430_2_n->SetBinContent(42,1.217256);
   h_tot_K1430_2_n->SetBinContent(43,1.386451);
   h_tot_K1430_2_n->SetBinContent(44,1.543236);
   h_tot_K1430_2_n->SetBinContent(45,1.663656);
   h_tot_K1430_2_n->SetBinContent(46,1.732822);
   h_tot_K1430_2_n->SetBinContent(47,1.780338);
   h_tot_K1430_2_n->SetBinContent(48,1.777497);
   h_tot_K1430_2_n->SetBinContent(49,1.733943);
   h_tot_K1430_2_n->SetBinContent(50,1.624569);
   h_tot_K1430_2_n->SetBinContent(51,1.475856);
   h_tot_K1430_2_n->SetBinContent(52,1.294045);
   h_tot_K1430_2_n->SetBinContent(53,1.061334);
   h_tot_K1430_2_n->SetBinContent(54,0.8317231);
   h_tot_K1430_2_n->SetBinContent(55,0.5799913);
   h_tot_K1430_2_n->SetBinContent(56,0.3533638);
   h_tot_K1430_2_n->SetBinContent(57,0.1839511);
   h_tot_K1430_2_n->SetBinContent(58,0.08886765);
   h_tot_K1430_2_n->SetBinContent(59,0.08552606);
   h_tot_K1430_2_n->SetBinContent(60,0.1859063);
   h_tot_K1430_2_n->SetBinContent(61,0.2905741);
   h_tot_K1430_2_n->SetBinContent(62,0.6813969);
   h_tot_K1430_2_n->SetBinContent(63,1.153597);
   h_tot_K1430_2_n->SetBinContent(64,1.477527);
   h_tot_K1430_2_n->SetBinContent(65,1.562826);
   h_tot_K1430_2_n->SetBinContent(66,0.418631);
   h_tot_K1430_2_n->SetBinContent(67,0.001017452);
   h_tot_K1430_2_n->SetEntries(4286392);
   h_tot_K1430_2_n->SetStats(0);

   ci = TColor::GetColor("#666666");
   h_tot_K1430_2_n->SetLineColor(ci);
   h_tot_K1430_2_n->SetLineStyle(8);
   h_tot_K1430_2_n->SetLineWidth(3);
   h_tot_K1430_2_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->Draw("Lsame");
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.6,5.5);
   h3_tot->SetBinContent(4,4);
   h3_tot->SetBinContent(5,5);
   h3_tot->SetBinContent(6,3);
   h3_tot->SetBinContent(7,5);
   h3_tot->SetBinContent(8,6);
   h3_tot->SetBinContent(9,7);
   h3_tot->SetBinContent(10,2);
   h3_tot->SetBinContent(11,6);
   h3_tot->SetBinContent(12,11);
   h3_tot->SetBinContent(13,13);
   h3_tot->SetBinContent(14,18);
   h3_tot->SetBinContent(15,12);
   h3_tot->SetBinContent(16,23);
   h3_tot->SetBinContent(17,20);
   h3_tot->SetBinContent(18,21);
   h3_tot->SetBinContent(19,32);
   h3_tot->SetBinContent(20,36);
   h3_tot->SetBinContent(21,29);
   h3_tot->SetBinContent(22,30);
   h3_tot->SetBinContent(23,24);
   h3_tot->SetBinContent(24,22);
   h3_tot->SetBinContent(25,30);
   h3_tot->SetBinContent(26,22);
   h3_tot->SetBinContent(27,21);
   h3_tot->SetBinContent(28,18);
   h3_tot->SetBinContent(29,28);
   h3_tot->SetBinContent(30,25);
   h3_tot->SetBinContent(31,20);
   h3_tot->SetBinContent(32,17);
   h3_tot->SetBinContent(33,7);
   h3_tot->SetMaximum(60);
   h3_tot->SetEntries(517);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K}^{+}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EPsame");
   
   TH1F *h3_tot__1 = new TH1F("h3_tot__1","",35,0.6,5.5);
   h3_tot__1->SetBinContent(4,4);
   h3_tot__1->SetBinContent(5,5);
   h3_tot__1->SetBinContent(6,3);
   h3_tot__1->SetBinContent(7,5);
   h3_tot__1->SetBinContent(8,6);
   h3_tot__1->SetBinContent(9,7);
   h3_tot__1->SetBinContent(10,2);
   h3_tot__1->SetBinContent(11,6);
   h3_tot__1->SetBinContent(12,11);
   h3_tot__1->SetBinContent(13,13);
   h3_tot__1->SetBinContent(14,18);
   h3_tot__1->SetBinContent(15,12);
   h3_tot__1->SetBinContent(16,23);
   h3_tot__1->SetBinContent(17,20);
   h3_tot__1->SetBinContent(18,21);
   h3_tot__1->SetBinContent(19,32);
   h3_tot__1->SetBinContent(20,36);
   h3_tot__1->SetBinContent(21,29);
   h3_tot__1->SetBinContent(22,30);
   h3_tot__1->SetBinContent(23,24);
   h3_tot__1->SetBinContent(24,22);
   h3_tot__1->SetBinContent(25,30);
   h3_tot__1->SetBinContent(26,22);
   h3_tot__1->SetBinContent(27,21);
   h3_tot__1->SetBinContent(28,18);
   h3_tot__1->SetBinContent(29,28);
   h3_tot__1->SetBinContent(30,25);
   h3_tot__1->SetBinContent(31,20);
   h3_tot__1->SetBinContent(32,17);
   h3_tot__1->SetBinContent(33,7);
   h3_tot__1->SetMaximum(60);
   h3_tot__1->SetEntries(517);
   h3_tot__1->SetDirectory(0);
   h3_tot__1->SetStats(0);
   h3_tot__1->SetMarkerStyle(20);
   h3_tot__1->GetXaxis()->SetTitle("#it{m}(#it{K}^{+}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot__1->GetXaxis()->SetLabelFont(132);
   h3_tot__1->GetXaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetXaxis()->SetLabelSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleFont(132);
   h3_tot__1->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot__1->GetYaxis()->SetLabelFont(132);
   h3_tot__1->GetYaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetYaxis()->SetLabelSize(0.06);
   h3_tot__1->GetYaxis()->SetTitleSize(0.072);
   h3_tot__1->GetYaxis()->SetTitleOffset(0.8);
   h3_tot__1->GetYaxis()->SetTitleFont(132);
   h3_tot__1->GetZaxis()->SetLabelFont(42);
   h3_tot__1->GetZaxis()->SetLabelSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleFont(42);
   h3_tot__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.75,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   invMass_1->Modified();
   invMass->cd();
   invMass->Modified();
   invMass->cd();
   invMass->SetSelected(invMass);
}


==> figs/fig4f.C <==
{
//=========Macro generated from canvas: invMass/
//=========  (Thu Feb 14 12:56:46 2019) by ROOT version5.34/10
   TCanvas *invMass = new TCanvas("invMass", "",0,0,1000,800);
   gStyle->SetOptStat(0);
   invMass->SetHighLightColor(2);
   invMass->Range(0,0,1,1);
   invMass->SetFillColor(0);
   invMass->SetBorderMode(0);
   invMass->SetBorderSize(2);
   invMass->SetTickx(1);
   invMass->SetTicky(1);
   invMass->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: invMass_1
   TPad *invMass_1 = new TPad("invMass_1", "invMass_1",0,0.03,1,1);
   invMass_1->Draw();
   invMass_1->cd();
   invMass_1->Range(-0.2469136,-9.512195,5.802469,63.65854);
   invMass_1->SetFillColor(0);
   invMass_1->SetBorderMode(0);
   invMass_1->SetBorderSize(2);
   invMass_1->SetTickx(1);
   invMass_1->SetTicky(1);
   invMass_1->SetLeftMargin(0.14);
   invMass_1->SetRightMargin(0.05);
   invMass_1->SetTopMargin(0.05);
   invMass_1->SetBottomMargin(0.13);
   invMass_1->SetFrameBorderMode(0);
   invMass_1->SetFrameBorderMode(0);
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.6,5.5);
   h3_tot->SetBinContent(3,1);
   h3_tot->SetBinContent(4,3);
   h3_tot->SetBinContent(5,7);
   h3_tot->SetBinContent(6,8);
   h3_tot->SetBinContent(7,9);
   h3_tot->SetBinContent(8,8);
   h3_tot->SetBinContent(9,6);
   h3_tot->SetBinContent(10,1);
   h3_tot->SetBinContent(11,6);
   h3_tot->SetBinContent(12,13);
   h3_tot->SetBinContent(13,17);
   h3_tot->SetBinContent(14,11);
   h3_tot->SetBinContent(15,25);
   h3_tot->SetBinContent(16,16);
   h3_tot->SetBinContent(17,24);
   h3_tot->SetBinContent(18,28);
   h3_tot->SetBinContent(19,47);
   h3_tot->SetBinContent(20,36);
   h3_tot->SetBinContent(21,35);
   h3_tot->SetBinContent(22,38);
   h3_tot->SetBinContent(23,35);
   h3_tot->SetBinContent(24,26);
   h3_tot->SetBinContent(25,28);
   h3_tot->SetBinContent(26,15);
   h3_tot->SetBinContent(27,21);
   h3_tot->SetBinContent(28,18);
   h3_tot->SetBinContent(29,14);
   h3_tot->SetBinContent(30,21);
   h3_tot->SetBinContent(31,13);
   h3_tot->SetBinContent(32,7);
   h3_tot->SetBinContent(33,8);
   h3_tot->SetMaximum(60);
   h3_tot->SetEntries(545);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K^{}#lower[0.1]{^{#font[122]{-}}}}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EP");
   
   TH1F *h1_tot = new TH1F("h1_tot","",70,0.6,5.5);
   h1_tot->SetBinContent(6,0.9596094);
   h1_tot->SetBinContent(7,2.329196);
   h1_tot->SetBinContent(8,2.383602);
   h1_tot->SetBinContent(9,2.492402);
   h1_tot->SetBinContent(10,2.7896);
   h1_tot->SetBinContent(11,3.187989);
   h1_tot->SetBinContent(12,3.485964);
   h1_tot->SetBinContent(13,3.609153);
   h1_tot->SetBinContent(14,3.709748);
   h1_tot->SetBinContent(15,3.660937);
   h1_tot->SetBinContent(16,3.73632);
   h1_tot->SetBinContent(17,3.189166);
   h1_tot->SetBinContent(18,2.298205);
   h1_tot->SetBinContent(19,1.835817);
   h1_tot->SetBinContent(20,0.7202053);
   h1_tot->SetBinContent(21,7.717845);
   h1_tot->SetBinContent(22,9.02923);
   h1_tot->SetBinContent(23,9.777139);
   h1_tot->SetBinContent(24,10.29442);
   h1_tot->SetBinContent(25,10.95211);
   h1_tot->SetBinContent(26,11.30335);
   h1_tot->SetBinContent(27,11.75162);
   h1_tot->SetBinContent(28,12.17147);
   h1_tot->SetBinContent(29,12.58574);
   h1_tot->SetBinContent(30,13.33774);
   h1_tot->SetBinContent(31,14.26515);
   h1_tot->SetBinContent(32,15.50894);
   h1_tot->SetBinContent(33,17.00321);
   h1_tot->SetBinContent(34,18.99729);
   h1_tot->SetBinContent(35,24.37862);
   h1_tot->SetBinContent(36,32.01295);
   h1_tot->SetBinContent(37,38.20656);
   h1_tot->SetBinContent(38,41.83432);
   h1_tot->SetBinContent(39,43.32275);
   h1_tot->SetBinContent(40,42.93251);
   h1_tot->SetBinContent(41,43.37963);
   h1_tot->SetBinContent(42,42.52721);
   h1_tot->SetBinContent(43,41.62104);
   h1_tot->SetBinContent(44,40.58424);
   h1_tot->SetBinContent(45,39.46169);
   h1_tot->SetBinContent(46,37.89834);
   h1_tot->SetBinContent(47,36.2157);
   h1_tot->SetBinContent(48,34.19993);
   h1_tot->SetBinContent(49,32.10117);
   h1_tot->SetBinContent(50,29.9371);
   h1_tot->SetBinContent(51,27.60738);
   h1_tot->SetBinContent(52,25.52181);
   h1_tot->SetBinContent(53,23.477);
   h1_tot->SetBinContent(54,21.72242);
   h1_tot->SetBinContent(55,20.11149);
   h1_tot->SetBinContent(56,18.78596);
   h1_tot->SetBinContent(57,17.77971);
   h1_tot->SetBinContent(58,16.89369);
   h1_tot->SetBinContent(59,16.52388);
   h1_tot->SetBinContent(60,15.45715);
   h1_tot->SetBinContent(61,14.96139);
   h1_tot->SetBinContent(62,12.97243);
   h1_tot->SetBinContent(63,10.55322);
   h1_tot->SetBinContent(64,15.09401);
   h1_tot->SetBinContent(65,13.29261);
   h1_tot->SetBinContent(66,9.038415);
   h1_tot->SetBinContent(67,0.4560024);
   h1_tot->SetEntries(5479990);
   h1_tot->SetStats(0);

   Int_t ci;   // for color index setting
   ci = TColor::GetColor("#0000ff");
   h1_tot->SetLineColor(ci);
   h1_tot->SetLineWidth(3);
   h1_tot->GetXaxis()->SetLabelFont(42);
   h1_tot->GetXaxis()->SetLabelSize(0.035);
   h1_tot->GetXaxis()->SetTitleSize(0.035);
   h1_tot->GetXaxis()->SetTitleFont(42);
   h1_tot->GetYaxis()->SetLabelFont(42);
   h1_tot->GetYaxis()->SetLabelSize(0.035);
   h1_tot->GetYaxis()->SetTitleSize(0.035);
   h1_tot->GetYaxis()->SetTitleFont(42);
   h1_tot->GetZaxis()->SetLabelFont(42);
   h1_tot->GetZaxis()->SetLabelSize(0.035);
   h1_tot->GetZaxis()->SetTitleSize(0.035);
   h1_tot->GetZaxis()->SetTitleFont(42);
   h1_tot->Draw("Lsame");
   
   TH1F *h2_tot = new TH1F("h2_tot","",70,0.6,5.5);
   h2_tot->SetBinContent(6,0.6774052);
   h2_tot->SetBinContent(7,1.590819);
   h2_tot->SetBinContent(8,1.662821);
   h2_tot->SetBinContent(9,1.816222);
   h2_tot->SetBinContent(10,2.049822);
   h2_tot->SetBinContent(11,2.293222);
   h2_tot->SetBinContent(12,2.467613);
   h2_tot->SetBinContent(13,2.519609);
   h2_tot->SetBinContent(14,2.603607);
   h2_tot->SetBinContent(15,2.565014);
   h2_tot->SetBinContent(16,2.66201);
   h2_tot->SetBinContent(17,2.143011);
   h2_tot->SetBinContent(18,1.435017);
   h2_tot->SetBinContent(19,0.8742079);
   h2_tot->SetBinContent(20,0.3076002);
   h2_tot->SetBinContent(21,2.285202);
   h2_tot->SetBinContent(22,2.475585);
   h2_tot->SetBinContent(23,2.672772);
   h2_tot->SetBinContent(24,2.805764);
   h2_tot->SetBinContent(25,2.980155);
   h2_tot->SetBinContent(26,3.078548);
   h2_tot->SetBinContent(27,3.16794);
   h2_tot->SetBinContent(28,3.201536);
   h2_tot->SetBinContent(29,3.190536);
   h2_tot->SetBinContent(30,3.251733);
   h2_tot->SetBinContent(31,3.205142);
   h2_tot->SetBinContent(32,3.255542);
   h2_tot->SetBinContent(33,3.30614);
   h2_tot->SetBinContent(34,3.290942);
   h2_tot->SetBinContent(35,3.363335);
   h2_tot->SetBinContent(36,3.398739);
   h2_tot->SetBinContent(37,3.310143);
   h2_tot->SetBinContent(38,3.314543);
   h2_tot->SetBinContent(39,3.260545);
   h2_tot->SetBinContent(40,3.243749);
   h2_tot->SetBinContent(41,3.215148);
   h2_tot->SetBinContent(42,3.227348);
   h2_tot->SetBinContent(43,3.161749);
   h2_tot->SetBinContent(44,3.194552);
   h2_tot->SetBinContent(45,3.172348);
   h2_tot->SetBinContent(46,3.249338);
   h2_tot->SetBinContent(47,3.25093);
   h2_tot->SetBinContent(48,3.259136);
   h2_tot->SetBinContent(49,3.092728);
   h2_tot->SetBinContent(50,3.043527);
   h2_tot->SetBinContent(51,2.916929);
   h2_tot->SetBinContent(52,2.807534);
   h2_tot->SetBinContent(53,2.626955);
   h2_tot->SetBinContent(54,2.558564);
   h2_tot->SetBinContent(55,2.480774);
   h2_tot->SetBinContent(56,2.379584);
   h2_tot->SetBinContent(57,2.393984);
   h2_tot->SetBinContent(58,2.428183);
   h2_tot->SetBinContent(59,2.44297);
   h2_tot->SetBinContent(60,2.007602);
   h2_tot->SetBinContent(61,1.60222);
   h2_tot->SetBinContent(62,1.361414);
   h2_tot->SetBinContent(63,0.9302099);
   h2_tot->SetBinContent(64,0.8004079);
   h2_tot->SetBinContent(65,0.6824066);
   h2_tot->SetBinContent(66,0.7260082);
   h2_tot->SetBinContent(67,0.07879991);
   h2_tot->SetEntries(764098);
   h2_tot->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   h2_tot->SetLineColor(ci);
   h2_tot->SetLineStyle(2);
   h2_tot->SetLineWidth(3);
   h2_tot->GetXaxis()->SetLabelFont(42);
   h2_tot->GetXaxis()->SetLabelSize(0.035);
   h2_tot->GetXaxis()->SetTitleSize(0.035);
   h2_tot->GetXaxis()->SetTitleFont(42);
   h2_tot->GetYaxis()->SetLabelFont(42);
   h2_tot->GetYaxis()->SetLabelSize(0.035);
   h2_tot->GetYaxis()->SetTitleSize(0.035);
   h2_tot->GetYaxis()->SetTitleFont(42);
   h2_tot->GetZaxis()->SetLabelFont(42);
   h2_tot->GetZaxis()->SetLabelSize(0.035);
   h2_tot->GetZaxis()->SetTitleSize(0.035);
   h2_tot->GetZaxis()->SetTitleFont(42);
   h2_tot->Draw("Lsame");
   
   TH1F *h2b_tot = new TH1F("h2b_tot","",70,0.6,5.5);
   h2b_tot->SetBinContent(6,0.2612001);
   h2b_tot->SetBinContent(7,0.6298041);
   h2b_tot->SetBinContent(8,0.557403);
   h2b_tot->SetBinContent(9,0.4920019);
   h2b_tot->SetBinContent(10,0.4764016);
   h2b_tot->SetBinContent(11,0.5190021);
   h2b_tot->SetBinContent(12,0.562803);
   h2b_tot->SetBinContent(13,0.5780032);
   h2b_tot->SetBinContent(14,0.5226023);
   h2b_tot->SetBinContent(15,0.4518013);
   h2b_tot->SetBinContent(16,0.3912007);
   h2b_tot->SetBinContent(17,0.3308004);
   h2b_tot->SetBinContent(18,0.1859998);
   h2b_tot->SetBinContent(19,0.09699992);
   h2b_tot->SetBinContent(20,0.0354);
   h2b_tot->SetBinContent(21,0.2607999);
   h2b_tot->SetBinContent(22,0.2982001);
   h2b_tot->SetBinContent(23,0.3272003);
   h2b_tot->SetBinContent(24,0.3808008);
   h2b_tot->SetBinContent(25,0.3878006);
   h2b_tot->SetBinContent(26,0.4128008);
   h2b_tot->SetBinContent(27,0.4492013);
   h2b_tot->SetBinContent(28,0.4692017);
   h2b_tot->SetBinContent(29,0.4894019);
   h2b_tot->SetBinContent(30,0.5394026);
   h2b_tot->SetBinContent(31,0.6006036);
   h2b_tot->SetBinContent(32,0.6532043);
   h2b_tot->SetBinContent(33,0.6846048);
   h2b_tot->SetBinContent(34,0.7334055);
   h2b_tot->SetBinContent(35,0.821407);
   h2b_tot->SetBinContent(36,0.8162069);
   h2b_tot->SetBinContent(37,0.8466074);
   h2b_tot->SetBinContent(38,0.9082085);
   h2b_tot->SetBinContent(39,0.9202087);
   h2b_tot->SetBinContent(40,0.8604077);
   h2b_tot->SetBinContent(41,0.9002084);
   h2b_tot->SetBinContent(42,0.881408);
   h2b_tot->SetBinContent(43,0.8672078);
   h2b_tot->SetBinContent(44,0.8634077);
   h2b_tot->SetBinContent(45,0.8674078);
   h2b_tot->SetBinContent(46,0.8538077);
   h2b_tot->SetBinContent(47,0.8678078);
   h2b_tot->SetBinContent(48,0.8480076);
   h2b_tot->SetBinContent(49,0.8286073);
   h2b_tot->SetBinContent(50,0.8324073);
   h2b_tot->SetBinContent(51,0.821207);
   h2b_tot->SetBinContent(52,0.812207);
   h2b_tot->SetBinContent(53,0.7914065);
   h2b_tot->SetBinContent(54,0.7644061);
   h2b_tot->SetBinContent(55,0.7874065);
   h2b_tot->SetBinContent(56,0.7798063);
   h2b_tot->SetBinContent(57,0.8544075);
   h2b_tot->SetBinContent(58,0.9066084);
   h2b_tot->SetBinContent(59,0.9224087);
   h2b_tot->SetBinContent(60,0.9146086);
   h2b_tot->SetBinContent(61,0.877608);
   h2b_tot->SetBinContent(62,0.7642061);
   h2b_tot->SetBinContent(63,0.6706046);
   h2b_tot->SetBinContent(64,0.6388041);
   h2b_tot->SetBinContent(65,0.5868034);
   h2b_tot->SetBinContent(66,0.4718022);
   h2b_tot->SetBinContent(67,0.03459999);
   h2b_tot->SetEntries(194800);
   h2b_tot->SetStats(0);

   ci = TColor::GetColor("#00ff00");
   h2b_tot->SetLineColor(ci);
   h2b_tot->SetLineStyle(4);
   h2b_tot->SetLineWidth(3);
   h2b_tot->GetXaxis()->SetLabelFont(42);
   h2b_tot->GetXaxis()->SetLabelSize(0.035);
   h2b_tot->GetXaxis()->SetTitleSize(0.035);
   h2b_tot->GetXaxis()->SetTitleFont(42);
   h2b_tot->GetYaxis()->SetLabelFont(42);
   h2b_tot->GetYaxis()->SetLabelSize(0.035);
   h2b_tot->GetYaxis()->SetTitleSize(0.035);
   h2b_tot->GetYaxis()->SetTitleFont(42);
   h2b_tot->GetZaxis()->SetLabelFont(42);
   h2b_tot->GetZaxis()->SetLabelSize(0.035);
   h2b_tot->GetZaxis()->SetTitleSize(0.035);
   h2b_tot->GetZaxis()->SetTitleFont(42);
   h2b_tot->Draw("Lsame");
   
   TH1F *h_tot_K892_c = new TH1F("h_tot_K892_c","",70,0.6,5.5);
   h_tot_K892_c->SetBinContent(6,0.00126576);
   h_tot_K892_c->SetBinContent(7,0.01398665);
   h_tot_K892_c->SetBinContent(8,0.01800544);
   h_tot_K892_c->SetBinContent(9,0.02031545);
   h_tot_K892_c->SetBinContent(10,0.02772015);
   h_tot_K892_c->SetBinContent(11,0.03797276);
   h_tot_K892_c->SetBinContent(12,0.04332057);
   h_tot_K892_c->SetBinContent(13,0.04360537);
   h_tot_K892_c->SetBinContent(14,0.04040933);
   h_tot_K892_c->SetBinContent(15,0.04968098);
   h_tot_K892_c->SetBinContent(16,0.0491114);
   h_tot_K892_c->SetBinContent(17,0.04980755);
   h_tot_K892_c->SetBinContent(18,0.04275099);
   h_tot_K892_c->SetBinContent(19,0.03689687);
   h_tot_K892_c->SetBinContent(20,0.01370186);
   h_tot_K892_c->SetBinContent(21,0.1268605);
   h_tot_K892_c->SetBinContent(22,0.1417648);
   h_tot_K892_c->SetBinContent(23,0.178693);
   h_tot_K892_c->SetBinContent(24,0.211254);
   h_tot_K892_c->SetBinContent(25,0.2539086);
   h_tot_K892_c->SetBinContent(26,0.2967529);
   h_tot_K892_c->SetBinContent(27,0.3636457);
   h_tot_K892_c->SetBinContent(28,0.4581971);
   h_tot_K892_c->SetBinContent(29,0.5628786);
   h_tot_K892_c->SetBinContent(30,0.7071478);
   h_tot_K892_c->SetBinContent(31,0.8998154);
   h_tot_K892_c->SetBinContent(32,1.2065);
   h_tot_K892_c->SetBinContent(33,1.700866);
   h_tot_K892_c->SetBinContent(34,2.618084);
   h_tot_K892_c->SetBinContent(35,4.489494);
   h_tot_K892_c->SetBinContent(36,7.746301);
   h_tot_K892_c->SetBinContent(37,10.56115);
   h_tot_K892_c->SetBinContent(38,11.50316);
   h_tot_K892_c->SetBinContent(39,11.29961);
   h_tot_K892_c->SetBinContent(40,10.50564);
   h_tot_K892_c->SetBinContent(41,9.510719);
   h_tot_K892_c->SetBinContent(42,8.489104);
   h_tot_K892_c->SetBinContent(43,7.357813);
   h_tot_K892_c->SetBinContent(44,6.267294);
   h_tot_K892_c->SetBinContent(45,5.167024);
   h_tot_K892_c->SetBinContent(46,4.135264);
   h_tot_K892_c->SetBinContent(47,3.114519);
   h_tot_K892_c->SetBinContent(48,2.262432);
   h_tot_K892_c->SetBinContent(49,1.534325);
   h_tot_K892_c->SetBinContent(50,0.9313706);
   h_tot_K892_c->SetBinContent(51,0.4990231);
   h_tot_K892_c->SetBinContent(52,0.2426121);
   h_tot_K892_c->SetBinContent(53,0.148821);
   h_tot_K892_c->SetBinContent(54,0.2069189);
   h_tot_K892_c->SetBinContent(55,0.3928535);
   h_tot_K892_c->SetBinContent(56,0.6867741);
   h_tot_K892_c->SetBinContent(57,1.069806);
   h_tot_K892_c->SetBinContent(58,1.548126);
   h_tot_K892_c->SetBinContent(59,2.057909);
   h_tot_K892_c->SetBinContent(60,2.571495);
   h_tot_K892_c->SetBinContent(61,3.011886);
   h_tot_K892_c->SetBinContent(62,3.307004);
   h_tot_K892_c->SetBinContent(63,2.737373);
   h_tot_K892_c->SetBinContent(64,3.2957);
   h_tot_K892_c->SetBinContent(65,3.355982);
   h_tot_K892_c->SetBinContent(66,2.770267);
   h_tot_K892_c->SetBinContent(67,0.06259152);
   h_tot_K892_c->SetEntries(4521092);
   h_tot_K892_c->SetStats(0);

   ci = TColor::GetColor("#9966cc");
   h_tot_K892_c->SetLineColor(ci);
   h_tot_K892_c->SetLineStyle(6);
   h_tot_K892_c->SetLineWidth(3);
   h_tot_K892_c->GetXaxis()->SetLabelFont(42);
   h_tot_K892_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetXaxis()->SetTitleFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelFont(42);
   h_tot_K892_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetYaxis()->SetTitleFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelFont(42);
   h_tot_K892_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_c->GetZaxis()->SetTitleFont(42);
   h_tot_K892_c->Draw("Lsame");
   
   TH1F *h_tot_K892_n = new TH1F("h_tot_K892_n","",70,0.6,5.5);
   h_tot_K892_n->SetBinContent(6,0.003185851);
   h_tot_K892_n->SetBinContent(7,0.01852889);
   h_tot_K892_n->SetBinContent(8,0.02199507);
   h_tot_K892_n->SetBinContent(9,0.02505346);
   h_tot_K892_n->SetBinContent(10,0.03682829);
   h_tot_K892_n->SetBinContent(11,0.0398612);
   h_tot_K892_n->SetBinContent(12,0.04600347);
   h_tot_K892_n->SetBinContent(13,0.04579958);
   h_tot_K892_n->SetBinContent(14,0.05135565);
   h_tot_K892_n->SetBinContent(15,0.05497475);
   h_tot_K892_n->SetBinContent(16,0.06246781);
   h_tot_K892_n->SetBinContent(17,0.06496549);
   h_tot_K892_n->SetBinContent(18,0.05359848);
   h_tot_K892_n->SetBinContent(19,0.03794971);
   h_tot_K892_n->SetBinContent(20,0.01269242);
   h_tot_K892_n->SetBinContent(21,0.1093634);
   h_tot_K892_n->SetBinContent(22,0.1249871);
   h_tot_K892_n->SetBinContent(23,0.1418341);
   h_tot_K892_n->SetBinContent(24,0.1684937);
   h_tot_K892_n->SetBinContent(25,0.1977021);
   h_tot_K892_n->SetBinContent(26,0.2309636);
   h_tot_K892_n->SetBinContent(27,0.2787797);
   h_tot_K892_n->SetBinContent(28,0.3175219);
   h_tot_K892_n->SetBinContent(29,0.4049193);
   h_tot_K892_n->SetBinContent(30,0.4897624);
   h_tot_K892_n->SetBinContent(31,0.6580223);
   h_tot_K892_n->SetBinContent(32,0.8629201);
   h_tot_K892_n->SetBinContent(33,1.242932);
   h_tot_K892_n->SetBinContent(34,1.941112);
   h_tot_K892_n->SetBinContent(35,3.581332);
   h_tot_K892_n->SetBinContent(36,5.826909);
   h_tot_K892_n->SetBinContent(37,7.024358);
   h_tot_K892_n->SetBinContent(38,7.379673);
   h_tot_K892_n->SetBinContent(39,7.276558);
   h_tot_K892_n->SetBinContent(40,6.979127);
   h_tot_K892_n->SetBinContent(41,6.546582);
   h_tot_K892_n->SetBinContent(42,5.929029);
   h_tot_K892_n->SetBinContent(43,5.210888);
   h_tot_K892_n->SetBinContent(44,4.48014);
   h_tot_K892_n->SetBinContent(45,3.800375);
   h_tot_K892_n->SetBinContent(46,3.012064);
   h_tot_K892_n->SetBinContent(47,2.335448);
   h_tot_K892_n->SetBinContent(48,1.692127);
   h_tot_K892_n->SetBinContent(49,1.159986);
   h_tot_K892_n->SetBinContent(50,0.716462);
   h_tot_K892_n->SetBinContent(51,0.3965867);
   h_tot_K892_n->SetBinContent(52,0.2013469);
   h_tot_K892_n->SetBinContent(53,0.1560304);
   h_tot_K892_n->SetBinContent(54,0.2359341);
   h_tot_K892_n->SetBinContent(55,0.4515086);
   h_tot_K892_n->SetBinContent(56,0.7970927);
   h_tot_K892_n->SetBinContent(57,1.272107);
   h_tot_K892_n->SetBinContent(58,1.836521);
   h_tot_K892_n->SetBinContent(59,2.523559);
   h_tot_K892_n->SetBinContent(60,3.22704);
   h_tot_K892_n->SetBinContent(61,3.914136);
   h_tot_K892_n->SetBinContent(62,4.348363);
   h_tot_K892_n->SetBinContent(63,2.115041);
   h_tot_K892_n->SetBinContent(64,4.704867);
   h_tot_K892_n->SetBinContent(65,4.615858);
   h_tot_K892_n->SetBinContent(66,3.67611);
   h_tot_K892_n->SetBinContent(67,0.09009534);
   h_tot_K892_n->SetEntries(4521092);
   h_tot_K892_n->SetStats(0);

   ci = TColor::GetColor("#009999");
   h_tot_K892_n->SetLineColor(ci);
   h_tot_K892_n->SetLineStyle(4);
   h_tot_K892_n->SetLineWidth(3);
   h_tot_K892_n->GetXaxis()->SetLabelFont(42);
   h_tot_K892_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetXaxis()->SetTitleFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelFont(42);
   h_tot_K892_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetYaxis()->SetTitleFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelFont(42);
   h_tot_K892_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K892_n->GetZaxis()->SetTitleFont(42);
   h_tot_K892_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_c = new TH1F("h_tot_K1430_0_c","",70,0.6,5.5);
   h_tot_K1430_0_c->SetBinContent(6,0.005279348);
   h_tot_K1430_0_c->SetBinContent(7,0.02559482);
   h_tot_K1430_0_c->SetBinContent(8,0.04878381);
   h_tot_K1430_0_c->SetBinContent(9,0.06689401);
   h_tot_K1430_0_c->SetBinContent(10,0.07364358);
   h_tot_K1430_0_c->SetBinContent(11,0.1075919);
   h_tot_K1430_0_c->SetBinContent(12,0.1328529);
   h_tot_K1430_0_c->SetBinContent(13,0.1386001);
   h_tot_K1430_0_c->SetBinContent(14,0.1690736);
   h_tot_K1430_0_c->SetBinContent(15,0.1986784);
   h_tot_K1430_0_c->SetBinContent(16,0.1825728);
   h_tot_K1430_0_c->SetBinContent(17,0.1886541);
   h_tot_K1430_0_c->SetBinContent(18,0.1611211);
   h_tot_K1430_0_c->SetBinContent(19,0.2056953);
   h_tot_K1430_0_c->SetBinContent(20,0.09095185);
   h_tot_K1430_0_c->SetBinContent(21,1.192865);
   h_tot_K1430_0_c->SetBinContent(22,1.675468);
   h_tot_K1430_0_c->SetBinContent(23,2.132577);
   h_tot_K1430_0_c->SetBinContent(24,2.515042);
   h_tot_K1430_0_c->SetBinContent(25,2.962322);
   h_tot_K1430_0_c->SetBinContent(26,3.311912);
   h_tot_K1430_0_c->SetBinContent(27,3.747384);
   h_tot_K1430_0_c->SetBinContent(28,4.164498);
   h_tot_K1430_0_c->SetBinContent(29,4.515796);
   h_tot_K1430_0_c->SetBinContent(30,4.947342);
   h_tot_K1430_0_c->SetBinContent(31,5.349432);
   h_tot_K1430_0_c->SetBinContent(32,5.756058);
   h_tot_K1430_0_c->SetBinContent(33,6.178577);
   h_tot_K1430_0_c->SetBinContent(34,6.632376);
   h_tot_K1430_0_c->SetBinContent(35,7.015664);
   h_tot_K1430_0_c->SetBinContent(36,7.380044);
   h_tot_K1430_0_c->SetBinContent(37,7.686798);
   h_tot_K1430_0_c->SetBinContent(38,8.074944);
   h_tot_K1430_0_c->SetBinContent(39,8.45534);
   h_tot_K1430_0_c->SetBinContent(40,8.797415);
   h_tot_K1430_0_c->SetBinContent(41,8.985168);
   h_tot_K1430_0_c->SetBinContent(42,9.365455);
   h_tot_K1430_0_c->SetBinContent(43,9.691749);
   h_tot_K1430_0_c->SetBinContent(44,9.864268);
   h_tot_K1430_0_c->SetBinContent(45,9.999326);
   h_tot_K1430_0_c->SetBinContent(46,10.2139);
   h_tot_K1430_0_c->SetBinContent(47,10.29724);
   h_tot_K1430_0_c->SetBinContent(48,10.26355);
   h_tot_K1430_0_c->SetBinContent(49,10.18373);
   h_tot_K1430_0_c->SetBinContent(50,9.880324);
   h_tot_K1430_0_c->SetBinContent(51,9.664583);
   h_tot_K1430_0_c->SetBinContent(52,9.398959);
   h_tot_K1430_0_c->SetBinContent(53,9.071193);
   h_tot_K1430_0_c->SetBinContent(54,8.770026);
   h_tot_K1430_0_c->SetBinContent(55,8.305029);
   h_tot_K1430_0_c->SetBinContent(56,7.97565);
   h_tot_K1430_0_c->SetBinContent(57,7.431473);
   h_tot_K1430_0_c->SetBinContent(58,7.087561);
   h_tot_K1430_0_c->SetBinContent(59,6.472224);
   h_tot_K1430_0_c->SetBinContent(60,5.946937);
   h_tot_K1430_0_c->SetBinContent(61,5.121091);
   h_tot_K1430_0_c->SetBinContent(62,3.960306);
   h_tot_K1430_0_c->SetBinContent(63,3.360599);
   h_tot_K1430_0_c->SetBinContent(64,2.889154);
   h_tot_K1430_0_c->SetBinContent(65,2.376565);
   h_tot_K1430_0_c->SetBinContent(66,1.245579);
   h_tot_K1430_0_c->SetBinContent(67,0.02512701);
   h_tot_K1430_0_c->SetEntries(4521092);
   h_tot_K1430_0_c->SetStats(0);

   ci = TColor::GetColor("#996633");
   h_tot_K1430_0_c->SetLineColor(ci);
   h_tot_K1430_0_c->SetLineStyle(3);
   h_tot_K1430_0_c->SetLineWidth(3);
   h_tot_K1430_0_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_0_n = new TH1F("h_tot_K1430_0_n","",70,0.6,5.5);
   h_tot_K1430_0_n->SetBinContent(6,0.005981699);
   h_tot_K1430_0_n->SetBinContent(7,0.02685308);
   h_tot_K1430_0_n->SetBinContent(8,0.04363621);
   h_tot_K1430_0_n->SetBinContent(9,0.05155441);
   h_tot_K1430_0_n->SetBinContent(10,0.05994605);
   h_tot_K1430_0_n->SetBinContent(11,0.0788379);
   h_tot_K1430_0_n->SetBinContent(12,0.1082733);
   h_tot_K1430_0_n->SetBinContent(13,0.1228619);
   h_tot_K1430_0_n->SetBinContent(14,0.1494572);
   h_tot_K1430_0_n->SetBinContent(15,0.1573325);
   h_tot_K1430_0_n->SetBinContent(16,0.1570743);
   h_tot_K1430_0_n->SetBinContent(17,0.179108);
   h_tot_K1430_0_n->SetBinContent(18,0.1425287);
   h_tot_K1430_0_n->SetBinContent(19,0.1566439);
   h_tot_K1430_0_n->SetBinContent(20,0.0559869);
   h_tot_K1430_0_n->SetBinContent(21,0.6522298);
   h_tot_K1430_0_n->SetBinContent(22,0.8591399);
   h_tot_K1430_0_n->SetBinContent(23,1.081241);
   h_tot_K1430_0_n->SetBinContent(24,1.297318);
   h_tot_K1430_0_n->SetBinContent(25,1.518989);
   h_tot_K1430_0_n->SetBinContent(26,1.787567);
   h_tot_K1430_0_n->SetBinContent(27,1.994736);
   h_tot_K1430_0_n->SetBinContent(28,2.28552);
   h_tot_K1430_0_n->SetBinContent(29,2.505212);
   h_tot_K1430_0_n->SetBinContent(30,2.83675);
   h_tot_K1430_0_n->SetBinContent(31,3.101671);
   h_tot_K1430_0_n->SetBinContent(32,3.353681);
   h_tot_K1430_0_n->SetBinContent(33,3.615202);
   h_tot_K1430_0_n->SetBinContent(34,3.902371);
   h_tot_K1430_0_n->SetBinContent(35,4.181063);
   h_tot_K1430_0_n->SetBinContent(36,4.437807);
   h_tot_K1430_0_n->SetBinContent(37,4.688742);
   h_tot_K1430_0_n->SetBinContent(38,4.84444);
   h_tot_K1430_0_n->SetBinContent(39,5.066284);
   h_tot_K1430_0_n->SetBinContent(40,5.271602);
   h_tot_K1430_0_n->SetBinContent(41,5.444859);
   h_tot_K1430_0_n->SetBinContent(42,5.64101);
   h_tot_K1430_0_n->SetBinContent(43,5.794558);
   h_tot_K1430_0_n->SetBinContent(44,5.900035);
   h_tot_K1430_0_n->SetBinContent(45,6.030645);
   h_tot_K1430_0_n->SetBinContent(46,6.124159);
   h_tot_K1430_0_n->SetBinContent(47,6.146752);
   h_tot_K1430_0_n->SetBinContent(48,6.193445);
   h_tot_K1430_0_n->SetBinContent(49,6.203084);
   h_tot_K1430_0_n->SetBinContent(50,6.214144);
   h_tot_K1430_0_n->SetBinContent(51,6.220686);
   h_tot_K1430_0_n->SetBinContent(52,6.217544);
   h_tot_K1430_0_n->SetBinContent(53,6.138275);
   h_tot_K1430_0_n->SetBinContent(54,6.05057);
   h_tot_K1430_0_n->SetBinContent(55,6.024147);
   h_tot_K1430_0_n->SetBinContent(56,5.942467);
   h_tot_K1430_0_n->SetBinContent(57,5.738613);
   h_tot_K1430_0_n->SetBinContent(58,5.552316);
   h_tot_K1430_0_n->SetBinContent(59,5.313345);
   h_tot_K1430_0_n->SetBinContent(60,5.03758);
   h_tot_K1430_0_n->SetBinContent(61,4.127399);
   h_tot_K1430_0_n->SetBinContent(62,3.039873);
   h_tot_K1430_0_n->SetBinContent(63,2.780762);
   h_tot_K1430_0_n->SetBinContent(64,2.646666);
   h_tot_K1430_0_n->SetBinContent(65,2.145744);
   h_tot_K1430_0_n->SetBinContent(66,1.094969);
   h_tot_K1430_0_n->SetBinContent(67,0.02177509);
   h_tot_K1430_0_n->SetEntries(4521092);
   h_tot_K1430_0_n->SetStats(0);

   ci = TColor::GetColor("#00cc66");
   h_tot_K1430_0_n->SetLineColor(ci);
   h_tot_K1430_0_n->SetLineStyle(5);
   h_tot_K1430_0_n->SetLineWidth(3);
   h_tot_K1430_0_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_0_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_0_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_0_n->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_c = new TH1F("h_tot_K1430_2_c","",70,0.6,5.5);
   h_tot_K1430_2_c->SetBinContent(6,0.002650305);
   h_tot_K1430_2_c->SetBinContent(7,0.01708332);
   h_tot_K1430_2_c->SetBinContent(8,0.02454459);
   h_tot_K1430_2_c->SetBinContent(9,0.03107991);
   h_tot_K1430_2_c->SetBinContent(10,0.03988232);
   h_tot_K1430_2_c->SetBinContent(11,0.04784388);
   h_tot_K1430_2_c->SetBinContent(12,0.05993517);
   h_tot_K1430_2_c->SetBinContent(13,0.06780091);
   h_tot_K1430_2_c->SetBinContent(14,0.06489515);
   h_tot_K1430_2_c->SetBinContent(15,0.08300017);
   h_tot_K1430_2_c->SetBinContent(16,0.09932774);
   h_tot_K1430_2_c->SetBinContent(17,0.1425501);
   h_tot_K1430_2_c->SetBinContent(18,0.1968198);
   h_tot_K1430_2_c->SetBinContent(19,0.467125);
   h_tot_K1430_2_c->SetBinContent(20,0.2206408);
   h_tot_K1430_2_c->SetBinContent(21,2.458675);
   h_tot_K1430_2_c->SetBinContent(22,2.409504);
   h_tot_K1430_2_c->SetBinContent(23,2.212523);
   h_tot_K1430_2_c->SetBinContent(24,1.919761);
   h_tot_K1430_2_c->SetBinContent(25,1.677504);
   h_tot_K1430_2_c->SetBinContent(26,1.376915);
   h_tot_K1430_2_c->SetBinContent(27,1.096274);
   h_tot_K1430_2_c->SetBinContent(28,0.8524029);
   h_tot_K1430_2_c->SetBinContent(29,0.6257343);
   h_tot_K1430_2_c->SetBinContent(30,0.436425);
   h_tot_K1430_2_c->SetBinContent(31,0.2817181);
   h_tot_K1430_2_c->SetBinContent(32,0.1667632);
   h_tot_K1430_2_c->SetBinContent(33,0.09355876);
   h_tot_K1430_2_c->SetBinContent(34,0.07627322);
   h_tot_K1430_2_c->SetBinContent(35,0.1037447);
   h_tot_K1430_2_c->SetBinContent(36,0.175097);
   h_tot_K1430_2_c->SetBinContent(37,0.2832091);
   h_tot_K1430_2_c->SetBinContent(38,0.4308543);
   h_tot_K1430_2_c->SetBinContent(39,0.6169462);
   h_tot_K1430_2_c->SetBinContent(40,0.8178055);
   h_tot_K1430_2_c->SetBinContent(41,1.036414);
   h_tot_K1430_2_c->SetBinContent(42,1.257927);
   h_tot_K1430_2_c->SetBinContent(43,1.477759);
   h_tot_K1430_2_c->SetBinContent(44,1.689928);
   h_tot_K1430_2_c->SetBinContent(45,1.853844);
   h_tot_K1430_2_c->SetBinContent(46,1.951508);
   h_tot_K1430_2_c->SetBinContent(47,2.02932);
   h_tot_K1430_2_c->SetBinContent(48,2.011221);
   h_tot_K1430_2_c->SetBinContent(49,1.945304);
   h_tot_K1430_2_c->SetBinContent(50,1.814905);
   h_tot_K1430_2_c->SetBinContent(51,1.610368);
   h_tot_K1430_2_c->SetBinContent(52,1.386977);
   h_tot_K1430_2_c->SetBinContent(53,1.133224);
   h_tot_K1430_2_c->SetBinContent(54,0.8419998);
   h_tot_K1430_2_c->SetBinContent(55,0.5890024);
   h_tot_K1430_2_c->SetBinContent(56,0.3510609);
   h_tot_K1430_2_c->SetBinContent(57,0.173394);
   h_tot_K1430_2_c->SetBinContent(58,0.0685031);
   h_tot_K1430_2_c->SetBinContent(59,0.05815749);
   h_tot_K1430_2_c->SetBinContent(60,0.1429332);
   h_tot_K1430_2_c->SetBinContent(61,0.297678);
   h_tot_K1430_2_c->SetBinContent(62,0.5256746);
   h_tot_K1430_2_c->SetBinContent(63,0.9349771);
   h_tot_K1430_2_c->SetBinContent(64,1.293347);
   h_tot_K1430_2_c->SetBinContent(65,1.528415);
   h_tot_K1430_2_c->SetBinContent(66,0.4379537);
   h_tot_K1430_2_c->SetBinContent(67,0.001032448);
   h_tot_K1430_2_c->SetEntries(4521092);
   h_tot_K1430_2_c->SetStats(0);

   ci = TColor::GetColor("#ff00ff");
   h_tot_K1430_2_c->SetLineColor(ci);
   h_tot_K1430_2_c->SetLineStyle(7);
   h_tot_K1430_2_c->SetLineWidth(3);
   h_tot_K1430_2_c->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_c->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_c->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_c->Draw("Lsame");
   
   TH1F *h_tot_K1430_2_n = new TH1F("h_tot_K1430_2_n","",70,0.6,5.5);
   h_tot_K1430_2_n->SetBinContent(6,0.005049778);
   h_tot_K1430_2_n->SetBinContent(7,0.02641345);
   h_tot_K1430_2_n->SetBinContent(8,0.03512179);
   h_tot_K1430_2_n->SetBinContent(9,0.04411872);
   h_tot_K1430_2_n->SetBinContent(10,0.05205424);
   h_tot_K1430_2_n->SetBinContent(11,0.05987641);
   h_tot_K1430_2_n->SetBinContent(12,0.07069768);
   h_tot_K1430_2_n->SetBinContent(13,0.07910739);
   h_tot_K1430_2_n->SetBinContent(14,0.08540431);
   h_tot_K1430_2_n->SetBinContent(15,0.1026662);
   h_tot_K1430_2_n->SetBinContent(16,0.1434755);
   h_tot_K1430_2_n->SetBinContent(17,0.2143133);
   h_tot_K1430_2_n->SetBinContent(18,0.245794);
   h_tot_K1430_2_n->SetBinContent(19,0.4181591);
   h_tot_K1430_2_n->SetBinContent(20,0.1690325);
   h_tot_K1430_2_n->SetBinContent(21,1.610843);
   h_tot_K1430_2_n->SetBinContent(22,1.591612);
   h_tot_K1430_2_n->SetBinContent(23,1.503406);
   h_tot_K1430_2_n->SetBinContent(24,1.381445);
   h_tot_K1430_2_n->SetBinContent(25,1.223484);
   h_tot_K1430_2_n->SetBinContent(26,1.052231);
   h_tot_K1430_2_n->SetBinContent(27,0.8614941);
   h_tot_K1430_2_n->SetBinContent(28,0.6781054);
   h_tot_K1430_2_n->SetBinContent(29,0.5132496);
   h_tot_K1430_2_n->SetBinContent(30,0.3557819);
   h_tot_K1430_2_n->SetBinContent(31,0.2285858);
   h_tot_K1430_2_n->SetBinContent(32,0.1438367);
   h_tot_K1430_2_n->SetBinContent(33,0.09142301);
   h_tot_K1430_2_n->SetBinContent(34,0.07733474);
   h_tot_K1430_2_n->SetBinContent(35,0.1206909);
   h_tot_K1430_2_n->SetBinContent(36,0.2055038);
   h_tot_K1430_2_n->SetBinContent(37,0.3225399);
   h_tot_K1430_2_n->SetBinContent(38,0.4854782);
   h_tot_K1430_2_n->SetBinContent(39,0.6771573);
   h_tot_K1430_2_n->SetBinContent(40,0.8883879);
   h_tot_K1430_2_n->SetBinContent(41,1.110932);
   h_tot_K1430_2_n->SetBinContent(42,1.318102);
   h_tot_K1430_2_n->SetBinContent(43,1.541933);
   h_tot_K1430_2_n->SetBinContent(44,1.691113);
   h_tot_K1430_2_n->SetBinContent(45,1.83809);
   h_tot_K1430_2_n->SetBinContent(46,1.945382);
   h_tot_K1430_2_n->SetBinContent(47,1.999724);
   h_tot_K1430_2_n->SetBinContent(48,1.980153);
   h_tot_K1430_2_n->SetBinContent(49,1.947352);
   h_tot_K1430_2_n->SetBinContent(50,1.827304);
   h_tot_K1430_2_n->SetBinContent(51,1.673692);
   h_tot_K1430_2_n->SetBinContent(52,1.441105);
   h_tot_K1430_2_n->SetBinContent(53,1.189855);
   h_tot_K1430_2_n->SetBinContent(54,0.9073237);
   h_tot_K1430_2_n->SetBinContent(55,0.6290894);
   h_tot_K1430_2_n->SetBinContent(56,0.3958296);
   h_tot_K1430_2_n->SetBinContent(57,0.2049158);
   h_tot_K1430_2_n->SetBinContent(58,0.09542143);
   h_tot_K1430_2_n->SetBinContent(59,0.09902824);
   h_tot_K1430_2_n->SetBinContent(60,0.2128196);
   h_tot_K1430_2_n->SetBinContent(61,0.3291038);
   h_tot_K1430_2_n->SetBinContent(62,0.7829253);
   h_tot_K1430_2_n->SetBinContent(63,1.359119);
   h_tot_K1430_2_n->SetBinContent(64,1.776189);
   h_tot_K1430_2_n->SetBinContent(65,1.9923);
   h_tot_K1430_2_n->SetBinContent(66,0.5479709);
   h_tot_K1430_2_n->SetBinContent(67,0.001350044);
   h_tot_K1430_2_n->SetEntries(4521092);
   h_tot_K1430_2_n->SetStats(0);

   ci = TColor::GetColor("#666666");
   h_tot_K1430_2_n->SetLineColor(ci);
   h_tot_K1430_2_n->SetLineStyle(8);
   h_tot_K1430_2_n->SetLineWidth(3);
   h_tot_K1430_2_n->GetXaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetXaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetXaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetYaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetYaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelFont(42);
   h_tot_K1430_2_n->GetZaxis()->SetLabelSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleSize(0.035);
   h_tot_K1430_2_n->GetZaxis()->SetTitleFont(42);
   h_tot_K1430_2_n->Draw("Lsame");
   
   TH1F *h3_tot = new TH1F("h3_tot","",35,0.6,5.5);
   h3_tot->SetBinContent(3,1);
   h3_tot->SetBinContent(4,3);
   h3_tot->SetBinContent(5,7);
   h3_tot->SetBinContent(6,8);
   h3_tot->SetBinContent(7,9);
   h3_tot->SetBinContent(8,8);
   h3_tot->SetBinContent(9,6);
   h3_tot->SetBinContent(10,1);
   h3_tot->SetBinContent(11,6);
   h3_tot->SetBinContent(12,13);
   h3_tot->SetBinContent(13,17);
   h3_tot->SetBinContent(14,11);
   h3_tot->SetBinContent(15,25);
   h3_tot->SetBinContent(16,16);
   h3_tot->SetBinContent(17,24);
   h3_tot->SetBinContent(18,28);
   h3_tot->SetBinContent(19,47);
   h3_tot->SetBinContent(20,36);
   h3_tot->SetBinContent(21,35);
   h3_tot->SetBinContent(22,38);
   h3_tot->SetBinContent(23,35);
   h3_tot->SetBinContent(24,26);
   h3_tot->SetBinContent(25,28);
   h3_tot->SetBinContent(26,15);
   h3_tot->SetBinContent(27,21);
   h3_tot->SetBinContent(28,18);
   h3_tot->SetBinContent(29,14);
   h3_tot->SetBinContent(30,21);
   h3_tot->SetBinContent(31,13);
   h3_tot->SetBinContent(32,7);
   h3_tot->SetBinContent(33,8);
   h3_tot->SetMaximum(60);
   h3_tot->SetEntries(545);
   h3_tot->SetStats(0);
   h3_tot->SetMarkerStyle(20);
   h3_tot->GetXaxis()->SetTitle("#it{m}(#it{K^{}#lower[0.1]{^{#font[122]{-}}}}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot->GetXaxis()->SetLabelFont(132);
   h3_tot->GetXaxis()->SetLabelOffset(0.008);
   h3_tot->GetXaxis()->SetLabelSize(0.06);
   h3_tot->GetXaxis()->SetTitleSize(0.06);
   h3_tot->GetXaxis()->SetTitleFont(132);
   h3_tot->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot->GetYaxis()->SetLabelFont(132);
   h3_tot->GetYaxis()->SetLabelOffset(0.008);
   h3_tot->GetYaxis()->SetLabelSize(0.06);
   h3_tot->GetYaxis()->SetTitleSize(0.072);
   h3_tot->GetYaxis()->SetTitleOffset(0.8);
   h3_tot->GetYaxis()->SetTitleFont(132);
   h3_tot->GetZaxis()->SetLabelFont(42);
   h3_tot->GetZaxis()->SetLabelSize(0.035);
   h3_tot->GetZaxis()->SetTitleSize(0.035);
   h3_tot->GetZaxis()->SetTitleFont(42);
   h3_tot->Draw("EPsame");
   
   TH1F *h3_tot__1 = new TH1F("h3_tot__1","",35,0.6,5.5);
   h3_tot__1->SetBinContent(3,1);
   h3_tot__1->SetBinContent(4,3);
   h3_tot__1->SetBinContent(5,7);
   h3_tot__1->SetBinContent(6,8);
   h3_tot__1->SetBinContent(7,9);
   h3_tot__1->SetBinContent(8,8);
   h3_tot__1->SetBinContent(9,6);
   h3_tot__1->SetBinContent(10,1);
   h3_tot__1->SetBinContent(11,6);
   h3_tot__1->SetBinContent(12,13);
   h3_tot__1->SetBinContent(13,17);
   h3_tot__1->SetBinContent(14,11);
   h3_tot__1->SetBinContent(15,25);
   h3_tot__1->SetBinContent(16,16);
   h3_tot__1->SetBinContent(17,24);
   h3_tot__1->SetBinContent(18,28);
   h3_tot__1->SetBinContent(19,47);
   h3_tot__1->SetBinContent(20,36);
   h3_tot__1->SetBinContent(21,35);
   h3_tot__1->SetBinContent(22,38);
   h3_tot__1->SetBinContent(23,35);
   h3_tot__1->SetBinContent(24,26);
   h3_tot__1->SetBinContent(25,28);
   h3_tot__1->SetBinContent(26,15);
   h3_tot__1->SetBinContent(27,21);
   h3_tot__1->SetBinContent(28,18);
   h3_tot__1->SetBinContent(29,14);
   h3_tot__1->SetBinContent(30,21);
   h3_tot__1->SetBinContent(31,13);
   h3_tot__1->SetBinContent(32,7);
   h3_tot__1->SetBinContent(33,8);
   h3_tot__1->SetMaximum(60);
   h3_tot__1->SetEntries(545);
   h3_tot__1->SetDirectory(0);
   h3_tot__1->SetStats(0);
   h3_tot__1->SetMarkerStyle(20);
   h3_tot__1->GetXaxis()->SetTitle("#it{m}(#it{K^{}#lower[0.1]{^{#font[122]{-}}}}#it{K}_{S}^{0}) [GeV/#it{c}^{2}]");
   h3_tot__1->GetXaxis()->SetLabelFont(132);
   h3_tot__1->GetXaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetXaxis()->SetLabelSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleSize(0.06);
   h3_tot__1->GetXaxis()->SetTitleFont(132);
   h3_tot__1->GetYaxis()->SetTitle("Candidates / ( 140 MeV/#it{c}^{2} )");
   h3_tot__1->GetYaxis()->SetLabelFont(132);
   h3_tot__1->GetYaxis()->SetLabelOffset(0.008);
   h3_tot__1->GetYaxis()->SetLabelSize(0.06);
   h3_tot__1->GetYaxis()->SetTitleSize(0.072);
   h3_tot__1->GetYaxis()->SetTitleOffset(0.8);
   h3_tot__1->GetYaxis()->SetTitleFont(132);
   h3_tot__1->GetZaxis()->SetLabelFont(42);
   h3_tot__1->GetZaxis()->SetLabelSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleSize(0.035);
   h3_tot__1->GetZaxis()->SetTitleFont(42);
   h3_tot__1->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.75,0.85,"LHCb");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.08);
   tex->SetLineWidth(2);
   tex->Draw();
   invMass_1->Modified();
   invMass->cd();
   invMass->Modified();
   invMass->cd();
   invMass->SetSelected(invMass);
}

